Master integrals for the NNLO virtual corrections to $\mu e$ scattering in QED: the planar graphs

We evaluate the master integrals for the two-loop, planar box-diagrams contributing to the elastic scattering of muons and electrons at next-to-next-to leading-order in QED. We adopt the method of differential equations and the Magnus exponential series to determine a canonical set of integrals, finally expressed as a Taylor series around four space-time dimensions, with coefficients written as combination of generalised polylogarithms. The electron is treated as massless, while we retain full dependence on the muon mass. The considered integrals are also relevant for crossing-related processes, such as di-muon production at $e^+ e^-$-colliders, as well as for the QCD corrections to $top$-pair production at hadron colliders.

==> anc/arXiv-NPvertex.m <==
(* ::Package:: *)

(* Please refer to:

P. Mastrolia, M. Passera, A. Primo and U. Schubert

"Master integrals for the NNLO virtual corrections to $\mu e$ scattering in QED: the planar graphs"

[arXiv:1709.xxxxx] *)


(* Description:

This file contains the 14 Master Integrals in Eq.(7.4) for the non-planar vertex, defined in Eq.(7.2) *)


(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2e.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in Eq.(3.2,3.3)

- the integrals are given as functions of x and y defined in Eq.(4.1)

- the result is expressed as a Taylor series in e

- Zeta[n] stands for the Riemann Zeta function 

- for each MI, MI[n] (n=1,...,14), NPVert is a list of replacement

  rules with the explicit expressions *)
  


NPVert=={M[1] -> 1, M[2] -> -(e*G[{-1}, x]) + 2*e^2*G[{-1, -1}, x] - 
   e^2*G[{0, -1}, x] - 4*e^3*G[{-1, -1, -1}, x] + 2*e^3*G[{-1, 0, -1}, x] + 
   2*e^3*G[{0, -1, -1}, x] - e^3*G[{0, 0, -1}, x] + 
   8*e^4*G[{-1, -1, -1, -1}, x] - 4*e^4*G[{-1, -1, 0, -1}, x] - 
   4*e^4*G[{-1, 0, -1, -1}, x] + 2*e^4*G[{-1, 0, 0, -1}, x] - 
   4*e^4*G[{0, -1, -1, -1}, x] + 2*e^4*G[{0, -1, 0, -1}, x] + 
   2*e^4*G[{0, 0, -1, -1}, x] - e^4*G[{0, 0, 0, -1}, x] + 
   e^5*Help["NPvert", 2], M[3] -> e*G[{-1}, x] + (e^3*Pi^2*G[{-1}, x])/3 - 
   4*e^2*G[{-1, -1}, x] - (4*e^4*Pi^2*G[{-1, -1}, x])/3 + e^2*G[{0, -1}, x] + 
   (e^4*Pi^2*G[{0, -1}, x])/3 + 16*e^3*G[{-1, -1, -1}, x] - 
   6*e^3*G[{-1, 0, -1}, x] - 4*e^3*G[{0, -1, -1}, x] + e^3*G[{0, 0, -1}, x] - 
   64*e^4*G[{-1, -1, -1, -1}, x] + 24*e^4*G[{-1, -1, 0, -1}, x] + 
   24*e^4*G[{-1, 0, -1, -1}, x] - 6*e^4*G[{-1, 0, 0, -1}, x] + 
   16*e^4*G[{0, -1, -1, -1}, x] - 6*e^4*G[{0, -1, 0, -1}, x] - 
   4*e^4*G[{0, 0, -1, -1}, x] + e^4*G[{0, 0, 0, -1}, x] + 
   e^5*Help["NPvert", 3] - 2*e^4*G[{-1}, x]*Zeta[3], 
 M[4] -> -1 - (e^2*Pi^2)/3 - (e^4*Pi^4)/10 + 2*e*G[{-1}, x] + 
   (2*e^3*Pi^2*G[{-1}, x])/3 - 8*e^2*G[{-1, -1}, x] - 
   (8*e^4*Pi^2*G[{-1, -1}, x])/3 + 4*e^2*G[{0, -1}, x] + 
   (4*e^4*Pi^2*G[{0, -1}, x])/3 + 32*e^3*G[{-1, -1, -1}, x] - 
   12*e^3*G[{-1, 0, -1}, x] - 16*e^3*G[{0, -1, -1}, x] + 
   4*e^3*G[{0, 0, -1}, x] - 128*e^4*G[{-1, -1, -1, -1}, x] + 
   48*e^4*G[{-1, -1, 0, -1}, x] + 48*e^4*G[{-1, 0, -1, -1}, x] - 
   12*e^4*G[{-1, 0, 0, -1}, x] + 64*e^4*G[{0, -1, -1, -1}, x] - 
   24*e^4*G[{0, -1, 0, -1}, x] - 16*e^4*G[{0, 0, -1, -1}, x] + 
   4*e^4*G[{0, 0, 0, -1}, x] + e^5*Help["NPvert", 4] + 2*e^3*Zeta[3] - 
   4*e^4*G[{-1}, x]*Zeta[3], M[5] -> -1/4 - (e^2*Pi^2)/6 - (8*e^4*Pi^4)/45 + 
   e^5*Help["NPvert", 5] - 2*e^3*Zeta[3], 
 M[6] -> (-7*e^4*Pi^4)/180 + (e^4*Pi^2*G[{0, -1}, x])/3 - 
   2*e^3*G[{0, 0, -1}, x] - 4*e^4*G[{-1, 0, 0, -1}, x] + 
   2*e^4*G[{0, -1, 0, -1}, x] + 8*e^4*G[{0, 0, -1, -1}, x] + 
   e^5*Help["NPvert", 6] - 2*e^3*Zeta[3] - 4*e^4*G[{-1}, x]*Zeta[3], 
 M[7] -> (e^2*Pi^2)/12 + (e^4*Pi^4)/12 - (e^3*Pi^2*G[{-1}, x])/6 + 
   (e^4*Pi^2*G[{-1, -1}, x])/3 + (e^2*G[{0, -1}, x])/2 - 
   (e^4*Pi^2*G[{0, -1}, x])/6 - e^3*G[{-1, 0, -1}, x] - 
   2*e^3*G[{0, -1, -1}, x] + (5*e^3*G[{0, 0, -1}, x])/2 + 
   2*e^4*G[{-1, -1, 0, -1}, x] + 4*e^4*G[{-1, 0, -1, -1}, x] + 
   e^4*G[{-1, 0, 0, -1}, x] + 8*e^4*G[{0, -1, -1, -1}, x] - 
   5*e^4*G[{0, -1, 0, -1}, x] - 10*e^4*G[{0, 0, -1, -1}, x] + 
   (e^4*G[{0, 0, 0, -1}, x])/2 + e^5*Help["NPvert", 7] + (5*e^3*Zeta[3])/2 + 
   e^4*G[{-1}, x]*Zeta[3], M[8] -> (-11*e^4*Pi^4)/240 - 
   (e^3*Pi^2*G[{-2}, x])/2 + (5*e^4*Pi^2*G[{-2, -1}, x])/6 - 
   e^4*Pi^2*G[{-1, -2}, x] + (e^4*Pi^2*G[{0, -1}, x])/2 - 
   e^3*G[{-2, -1, -1}, x] - e^3*G[{0, -1, -1}, x] + e^3*G[{0, 0, -1}, x] + 
   6*e^4*G[{-2, -1, -1, -1}, x] - 2*e^4*G[{-2, -1, 0, -1}, x] - 
   2*e^4*G[{-1, -2, -1, -1}, x] - 2*e^4*G[{-1, 0, -1, -1}, x] + 
   2*e^4*G[{-1, 0, 0, -1}, x] + 6*e^4*G[{0, -1, -1, -1}, x] - 
   4*e^4*G[{0, -1, 0, -1}, x] - 4*e^4*G[{0, 0, -1, -1}, x] + 
   3*e^4*G[{0, 0, 0, -1}, x] + e^5*Help["NPvert", 8] - (e^3*Pi^2*Log[2])/2 + 
   (3*e^4*Pi^2*G[{-2}, x]*Log[2])/2 - e^4*Pi^2*G[{-1}, x]*Log[2] + 
   (e^4*Pi^2*G[{0}, x]*Log[2])/2 - (e^4*Pi^2*Log[2]^2)/3 + (e^4*Log[2]^4)/3 - 
   (3*e^4*Pi^2*G[{-2}, x]*Log[4])/4 - (e^4*Pi^2*G[{0}, x]*Log[4])/4 + 
   8*e^4*PolyLog[4, 1/2] + (5*e^3*Zeta[3])/4 - 7*e^4*G[{-2}, x]*Zeta[3] + 
   (5*e^4*G[{-1}, x]*Zeta[3])/2, M[9] -> (e^2*Pi^2)/3 + (289*e^4*Pi^4)/720 + 
   (e^3*Pi^2*G[{-2}, x])/2 - (e^3*Pi^2*G[{-1}, x])/2 - 
   (5*e^4*Pi^2*G[{-2, -1}, x])/6 + e^2*G[{-1, -1}, x] + 
   (7*e^4*Pi^2*G[{-1, -1}, x])/3 - e^2*G[{0, -1}, x] - 
   (3*e^4*Pi^2*G[{0, -1}, x])/2 + e^3*G[{-2, -1, -1}, x] - 
   6*e^3*G[{-1, -1, -1}, x] + 4*e^3*G[{-1, 0, -1}, x] + 
   5*e^3*G[{0, -1, -1}, x] - 4*e^3*G[{0, 0, -1}, x] - 
   6*e^4*G[{-2, -1, -1, -1}, x] + 2*e^4*G[{-2, -1, 0, -1}, x] + 
   28*e^4*G[{-1, -1, -1, -1}, x] - 16*e^4*G[{-1, -1, 0, -1}, x] - 
   14*e^4*G[{-1, 0, -1, -1}, x] + 10*e^4*G[{-1, 0, 0, -1}, x] - 
   22*e^4*G[{0, -1, -1, -1}, x] + 14*e^4*G[{0, -1, 0, -1}, x] + 
   14*e^4*G[{0, 0, -1, -1}, x] - 10*e^4*G[{0, 0, 0, -1}, x] + 
   e^5*Help["NPvert", 9] - (3*e^4*Pi^2*G[{-2}, x]*Log[2])/2 + 
   3*e^4*Pi^2*G[{-1}, x]*Log[2] - (3*e^4*Pi^2*G[{0}, x]*Log[2])/2 + 
   (e^4*Pi^2*Log[2]^2)/3 - (e^4*Log[2]^4)/3 + (e^3*Pi^2*Log[4])/4 + 
   (3*e^4*Pi^2*G[{-2}, x]*Log[4])/4 - (3*e^4*Pi^2*G[{-1}, x]*Log[4])/2 + 
   (3*e^4*Pi^2*G[{0}, x]*Log[4])/4 - 8*e^4*PolyLog[4, 1/2] + 
   (11*e^3*Zeta[3])/4 + 7*e^4*G[{-2}, x]*Zeta[3] - 7*e^4*G[{-1}, x]*Zeta[3], 
 M[10] -> (e^2*Pi^2)/12 + (13*e^4*Pi^4)/72 + (e^3*Pi^2*G[{-2}, x])/2 - 
   (e^3*Pi^2*G[{-1}, x])/6 - (5*e^4*Pi^2*G[{-2, -1}, x])/6 + 
   (e^4*Pi^2*G[{-1, -2}, x])/2 + (e^4*Pi^2*G[{-1, -1}, x])/3 + 
   (e^2*G[{0, -1}, x])/2 + e^3*G[{-2, -1, -1}, x] - e^3*G[{-1, 0, -1}, x] - 
   e^3*G[{0, -1, -1}, x] + (e^3*G[{0, 0, -1}, x])/2 - 
   6*e^4*G[{-2, -1, -1, -1}, x] + 2*e^4*G[{-2, -1, 0, -1}, x] + 
   e^4*G[{-1, -2, -1, -1}, x] + 2*e^4*G[{-1, -1, 0, -1}, x] + 
   5*e^4*G[{-1, 0, -1, -1}, x] - 4*e^4*G[{-1, 0, 0, -1}, x] + 
   2*e^4*G[{0, -1, -1, -1}, x] - e^4*G[{0, -1, 0, -1}, x] - 
   e^4*G[{0, 0, -1, -1}, x] + (e^4*G[{0, 0, 0, -1}, x])/2 + 
   e^5*Help["NPvert", 10] - (3*e^4*Pi^2*G[{-2}, x]*Log[2])/2 + 
   (3*e^4*Pi^2*G[{-1}, x]*Log[2])/2 + (e^4*Pi^2*Log[2]^2)/3 - 
   (e^4*Log[2]^4)/3 + (e^3*Pi^2*Log[4])/4 + (3*e^4*Pi^2*G[{-2}, x]*Log[4])/
    4 - (e^4*Pi^2*G[{-1}, x]*Log[4])/2 - 8*e^4*PolyLog[4, 1/2] + 
   (e^3*Zeta[3])/4 + 7*e^4*G[{-2}, x]*Zeta[3] - (17*e^4*G[{-1}, x]*Zeta[3])/
    4, M[11] -> 1/2 + (e^2*Pi^2)/3 + (16*e^4*Pi^4)/45 - e*G[{-1}, x] - 
   (2*e^3*Pi^2*G[{-1}, x])/3 + 4*e^2*G[{-1, -1}, x] + 
   (8*e^4*Pi^2*G[{-1, -1}, x])/3 - 2*e^2*G[{0, -1}, x] - 
   (4*e^4*Pi^2*G[{0, -1}, x])/3 - 16*e^3*G[{-1, -1, -1}, x] + 
   8*e^3*G[{-1, 0, -1}, x] + 8*e^3*G[{0, -1, -1}, x] - 
   4*e^3*G[{0, 0, -1}, x] + 64*e^4*G[{-1, -1, -1, -1}, x] - 
   32*e^4*G[{-1, -1, 0, -1}, x] - 32*e^4*G[{-1, 0, -1, -1}, x] + 
   16*e^4*G[{-1, 0, 0, -1}, x] - 32*e^4*G[{0, -1, -1, -1}, x] + 
   16*e^4*G[{0, -1, 0, -1}, x] + 16*e^4*G[{0, 0, -1, -1}, x] - 
   8*e^4*G[{0, 0, 0, -1}, x] + e^5*Help["NPvert", 11] + 4*e^3*Zeta[3] - 
   8*e^4*G[{-1}, x]*Zeta[3], M[12] -> (-3*e^4*Pi^4)/40 - 
   (e^4*Pi^2*G[{0, -1}, x])/2 + e^4*G[{0, -1, 0, -1}, x] - 
   2*e^4*G[{0, 0, -1, -1}, x] + e^4*G[{0, 0, 0, -1}, x] + 
   e^5*Help["NPvert", 12], M[13] -> -(e^2*Pi^2)/24 + (e^4*Pi^4)/10 + 
   (e^3*Pi^2*G[{-1}, x])/6 - (2*e^4*Pi^2*G[{-1, -1}, x])/3 + 
   (e^4*Pi^2*G[{0, -1}, x])/2 + e^3*G[{0, -1, -1}, x] - 
   e^3*G[{0, 0, -1}, x] - 4*e^4*G[{-1, 0, -1, -1}, x] + 
   4*e^4*G[{-1, 0, 0, -1}, x] - 6*e^4*G[{0, -1, -1, -1}, x] + 
   2*e^4*G[{0, -1, 0, -1}, x] + 9*e^4*G[{0, 0, -1, -1}, x] - 
   5*e^4*G[{0, 0, 0, -1}, x] + e^5*Help["NPvert", 13] + (e^3*Zeta[3])/4 - 
   e^4*G[{-1}, x]*Zeta[3], M[14] -> 1/12 - (7*e^2*Pi^2)/72 - 
   (71*e^4*Pi^4)/120 - (e*G[{-1}, x])/3 + (7*e^3*Pi^2*G[{-1}, x])/18 + 
   (4*e^2*G[{-1, -1}, x])/3 - (14*e^4*Pi^2*G[{-1, -1}, x])/9 - 
   (16*e^3*G[{-1, -1, -1}, x])/3 + (64*e^4*G[{-1, -1, -1, -1}, x])/3 - 
   8*e^4*G[{-1, 0, 0, -1}, x] + e^5*Help["NPvert", 14] - 
   (89*e^3*Zeta[3])/12 + (65*e^4*G[{-1}, x]*Zeta[3])/3}


==> anc/arXiv-fam1_v2.m <==
(* ::Package:: *)

(* 
Please, refer to:

P. Mastrolia, M. Passera, A. Primo and U. Schubert,
"Master integrals for the NNLO virtual corrections to $\mu e$ scattering in QED: the planar graphs"
JHEP 1711 (2017) 198 [arXiv:1709.07435] 

Notes: 
the expressions of MI[30] and MI[31] in MIfam1 in thic ancillary file, have been updated following:

M.K. Mandal, P. Mastrolia, J. Ronca, and W. J. Torres Bobadilla,
"Two-loop scattering amplitude for heavy-quark pair production through light-quark annihilation in QCD ",
JHEP 09 (2022) 129 [arXiv:2204.03466]

(the earlier version cotained an incorrect coefficient multiplying Pi^4), 

Please, we kindly ask for referencing to both articles.
*)


(* Description:

This file contains the 34 Master Integrals in Eq.(6.2) for the first integral family, defined in Eq.(3.5) *)


(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2e.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in Eq.(3.2,3.3)

- the integrals are given as functions of x and y defined in Eq.(4.1)

- the result is expressed as a Taylor series in e

- Zeta[n] stands for the Riemann Zeta function 

- for each MI, MI[n] (n=1,...,34), MIFam1 is a list of replacement

  rules with the explicit expressions *)
  


MIFam1 == {MI[1] -> 1 + e^5*Help[Fam1, 1], 
  MI[2] -> -(e*G[{-1}, x]) + e^2*(2*G[{-1, -1}, x] - G[{0, -1}, x]) + 
    e^3*(-4*G[{-1, -1, -1}, x] + 2*G[{-1, 0, -1}, x] + 2*G[{0, -1, -1}, x] - 
      G[{0, 0, -1}, x]) + e^4*(8*G[{-1, -1, -1, -1}, x] - 
      4*G[{-1, -1, 0, -1}, x] - 4*G[{-1, 0, -1, -1}, x] + 
      2*G[{-1, 0, 0, -1}, x] - 4*G[{0, -1, -1, -1}, x] + 
      2*G[{0, -1, 0, -1}, x] + 2*G[{0, 0, -1, -1}, x] - 
      G[{0, 0, 0, -1}, x]) + e^5*Help[Fam1, 2], 
  MI[3] -> 1 + e*(G[{0}, y] - 2*G[{1}, y]) + 
    e^2*(-Pi^2/6 + G[{0, 0}, y] - 2*G[{0, 1}, y] - 2*G[{1, 0}, y] + 
      4*G[{1, 1}, y]) + e^5*Help[Fam1, 3] + 
    e^3*(Pi^2*(-G[{0}, y]/6 + G[{1}, y]/3) + G[{0, 0, 0}, y] - 
      2*G[{0, 0, 1}, y] - 2*G[{0, 1, 0}, y] + 4*G[{0, 1, 1}, y] - 
      2*G[{1, 0, 0}, y] + 4*G[{1, 0, 1}, y] + 4*G[{1, 1, 0}, y] - 
      8*G[{1, 1, 1}, y] - 2*Zeta[3]) + 
    e^4*(-Pi^4/40 + Pi^2*(-G[{0, 0}, y]/6 + G[{0, 1}, y]/3 + G[{1, 0}, y]/3 - 
        (2*G[{1, 1}, y])/3) + G[{0, 0, 0, 0}, y] - 2*G[{0, 0, 0, 1}, y] - 
      2*G[{0, 0, 1, 0}, y] + 4*G[{0, 0, 1, 1}, y] - 2*G[{0, 1, 0, 0}, y] + 
      4*G[{0, 1, 0, 1}, y] + 4*G[{0, 1, 1, 0}, y] - 8*G[{0, 1, 1, 1}, y] - 
      2*G[{1, 0, 0, 0}, y] + 4*G[{1, 0, 0, 1}, y] + 4*G[{1, 0, 1, 0}, y] - 
      8*G[{1, 0, 1, 1}, y] + 4*G[{1, 1, 0, 0}, y] - 8*G[{1, 1, 0, 1}, y] - 
      8*G[{1, 1, 1, 0}, y] + 16*G[{1, 1, 1, 1}, y] + 
      (-2*G[{0}, y] + 4*G[{1}, y])*Zeta[3]), 
  MI[4] -> -1/4 - (e^2*Pi^2)/6 - (8*e^4*Pi^4)/45 + e^5*Help[Fam1, 4] - 
    2*e^3*Zeta[3], MI[5] -> e*G[{-1}, x] + 
    e^2*(-4*G[{-1, -1}, x] + G[{0, -1}, x]) + 
    e^3*((Pi^2*G[{-1}, x])/3 + 16*G[{-1, -1, -1}, x] - 6*G[{-1, 0, -1}, x] - 
      4*G[{0, -1, -1}, x] + G[{0, 0, -1}, x]) + e^5*Help[Fam1, 5] + 
    e^4*(Pi^2*((-4*G[{-1, -1}, x])/3 + G[{0, -1}, x]/3) - 
      64*G[{-1, -1, -1, -1}, x] + 24*G[{-1, -1, 0, -1}, x] + 
      24*G[{-1, 0, -1, -1}, x] - 6*G[{-1, 0, 0, -1}, x] + 
      16*G[{0, -1, -1, -1}, x] - 6*G[{0, -1, 0, -1}, x] - 
      4*G[{0, 0, -1, -1}, x] + G[{0, 0, 0, -1}, x] - 2*G[{-1}, x]*Zeta[3]), 
  MI[6] -> -1 + 2*e*G[{-1}, x] + e^2*(-Pi^2/3 - 8*G[{-1, -1}, x] + 
      4*G[{0, -1}, x]) + e^5*Help[Fam1, 6] + 
    e^3*((2*Pi^2*G[{-1}, x])/3 + 32*G[{-1, -1, -1}, x] - 
      12*G[{-1, 0, -1}, x] - 16*G[{0, -1, -1}, x] + 4*G[{0, 0, -1}, x] + 
      2*Zeta[3]) + e^4*(-Pi^4/10 + Pi^2*((-8*G[{-1, -1}, x])/3 + 
        (4*G[{0, -1}, x])/3) - 128*G[{-1, -1, -1, -1}, x] + 
      48*G[{-1, -1, 0, -1}, x] + 48*G[{-1, 0, -1, -1}, x] - 
      12*G[{-1, 0, 0, -1}, x] + 64*G[{0, -1, -1, -1}, x] - 
      24*G[{0, -1, 0, -1}, x] - 16*G[{0, 0, -1, -1}, x] + 
      4*G[{0, 0, 0, -1}, x] - 4*G[{-1}, x]*Zeta[3]), 
  MI[7] -> -1 + e*(-2*G[{0}, y] + 4*G[{1}, y]) + 
    e^2*(Pi^2/3 - 4*G[{0, 0}, y] + 8*G[{0, 1}, y] + 8*G[{1, 0}, y] - 
      16*G[{1, 1}, y]) + e^5*Help[Fam1, 7] + 
    e^3*(Pi^2*((2*G[{0}, y])/3 - (4*G[{1}, y])/3) - 8*G[{0, 0, 0}, y] + 
      16*G[{0, 0, 1}, y] + 16*G[{0, 1, 0}, y] - 32*G[{0, 1, 1}, y] + 
      16*G[{1, 0, 0}, y] - 32*G[{1, 0, 1}, y] - 32*G[{1, 1, 0}, y] + 
      64*G[{1, 1, 1}, y] + 10*Zeta[3]) + 
    e^4*((11*Pi^4)/90 + Pi^2*((4*G[{0, 0}, y])/3 - (8*G[{0, 1}, y])/3 - 
        (8*G[{1, 0}, y])/3 + (16*G[{1, 1}, y])/3) - 16*G[{0, 0, 0, 0}, y] + 
      32*G[{0, 0, 0, 1}, y] + 32*G[{0, 0, 1, 0}, y] - 64*G[{0, 0, 1, 1}, y] + 
      32*G[{0, 1, 0, 0}, y] - 64*G[{0, 1, 0, 1}, y] - 64*G[{0, 1, 1, 0}, y] + 
      128*G[{0, 1, 1, 1}, y] + 32*G[{1, 0, 0, 0}, y] - 
      64*G[{1, 0, 0, 1}, y] - 64*G[{1, 0, 1, 0}, y] + 
      128*G[{1, 0, 1, 1}, y] - 64*G[{1, 1, 0, 0}, y] + 
      128*G[{1, 1, 0, 1}, y] + 128*G[{1, 1, 1, 0}, y] - 
      256*G[{1, 1, 1, 1}, y] + (20*G[{0}, y] - 40*G[{1}, y])*Zeta[3]), 
  MI[8] -> 2*e^2*G[{-1, -1}, x] + e^3*(-12*G[{-1, -1, -1}, x] + 
      2*G[{-1, 0, -1}, x] + 4*G[{0, -1, -1}, x]) + 
    e^4*(56*G[{-1, -1, -1, -1}, x] - 12*G[{-1, -1, 0, -1}, x] - 
      20*G[{-1, 0, -1, -1}, x] + 2*G[{-1, 0, 0, -1}, x] - 
      24*G[{0, -1, -1, -1}, x] + 4*G[{0, -1, 0, -1}, x] + 
      8*G[{0, 0, -1, -1}, x]) + e^5*Help[Fam1, 8], 
  MI[9] -> 1 + e*(2*G[{0}, y] - 4*G[{1}, y]) + 
    e^2*(-Pi^2/3 + 4*G[{0, 0}, y] - 8*G[{0, 1}, y] - 8*G[{1, 0}, y] + 
      16*G[{1, 1}, y]) + e^5*Help[Fam1, 9] + 
    e^3*(Pi^2*((-2*G[{0}, y])/3 + (4*G[{1}, y])/3) + 8*G[{0, 0, 0}, y] - 
      16*G[{0, 0, 1}, y] - 16*G[{0, 1, 0}, y] + 32*G[{0, 1, 1}, y] - 
      16*G[{1, 0, 0}, y] + 32*G[{1, 0, 1}, y] + 32*G[{1, 1, 0}, y] - 
      64*G[{1, 1, 1}, y] - 4*Zeta[3]) + 
    e^4*(-Pi^4/45 + Pi^2*((-4*G[{0, 0}, y])/3 + (8*G[{0, 1}, y])/3 + 
        (8*G[{1, 0}, y])/3 - (16*G[{1, 1}, y])/3) + 16*G[{0, 0, 0, 0}, y] - 
      32*G[{0, 0, 0, 1}, y] - 32*G[{0, 0, 1, 0}, y] + 64*G[{0, 0, 1, 1}, y] - 
      32*G[{0, 1, 0, 0}, y] + 64*G[{0, 1, 0, 1}, y] + 64*G[{0, 1, 1, 0}, y] - 
      128*G[{0, 1, 1, 1}, y] - 32*G[{1, 0, 0, 0}, y] + 
      64*G[{1, 0, 0, 1}, y] + 64*G[{1, 0, 1, 0}, y] - 
      128*G[{1, 0, 1, 1}, y] + 64*G[{1, 1, 0, 0}, y] - 
      128*G[{1, 1, 0, 1}, y] - 128*G[{1, 1, 1, 0}, y] + 
      256*G[{1, 1, 1, 1}, y] + (-8*G[{0}, y] + 16*G[{1}, y])*Zeta[3]), 
  MI[10] -> 1/4 + e*(G[{0}, y]/2 - G[{1}, y]) + 
    e^2*(G[{0, 0}, y] - 2*G[{0, 1}, y] - 2*G[{1, 0}, y] + 4*G[{1, 1}, y]) + 
    e^5*Help[Fam1, 10] + e^3*(2*G[{0, 0, 0}, y] - 4*G[{0, 0, 1}, y] - 
      4*G[{0, 1, 0}, y] + 8*G[{0, 1, 1}, y] - 4*G[{1, 0, 0}, y] + 
      8*G[{1, 0, 1}, y] + 8*G[{1, 1, 0}, y] - 16*G[{1, 1, 1}, y] - 
      2*Zeta[3]) + e^4*(-Pi^4/30 + 4*G[{0, 0, 0, 0}, y] - 
      8*G[{0, 0, 0, 1}, y] - 8*G[{0, 0, 1, 0}, y] + 16*G[{0, 0, 1, 1}, y] - 
      8*G[{0, 1, 0, 0}, y] + 16*G[{0, 1, 0, 1}, y] + 16*G[{0, 1, 1, 0}, y] - 
      32*G[{0, 1, 1, 1}, y] - 8*G[{1, 0, 0, 0}, y] + 16*G[{1, 0, 0, 1}, y] + 
      16*G[{1, 0, 1, 0}, y] - 32*G[{1, 0, 1, 1}, y] + 16*G[{1, 1, 0, 0}, y] - 
      32*G[{1, 1, 0, 1}, y] - 32*G[{1, 1, 1, 0}, y] + 64*G[{1, 1, 1, 1}, y] + 
      (-4*G[{0}, y] + 8*G[{1}, y])*Zeta[3]), 
  MI[11] -> 1/8 - (e*G[{-1}, x])/2 + e^2*(Pi^2/12 + 2*G[{-1, -1}, x] - 
      G[{0, -1}, x]) + e^5*Help[Fam1, 11] + 
    e^3*(-(Pi^2*G[{-1}, x])/3 - 8*G[{-1, -1, -1}, x] + 4*G[{-1, 0, -1}, x] + 
      4*G[{0, -1, -1}, x] - 2*G[{0, 0, -1}, x] + Zeta[3]) + 
    e^4*((4*Pi^4)/45 + Pi^2*((4*G[{-1, -1}, x])/3 - (2*G[{0, -1}, x])/3) + 
      32*G[{-1, -1, -1, -1}, x] - 16*G[{-1, -1, 0, -1}, x] - 
      16*G[{-1, 0, -1, -1}, x] + 8*G[{-1, 0, 0, -1}, x] - 
      16*G[{0, -1, -1, -1}, x] + 8*G[{0, -1, 0, -1}, x] + 
      8*G[{0, 0, -1, -1}, x] - 4*G[{0, 0, 0, -1}, x] - 4*G[{-1}, x]*Zeta[3]), 
  MI[12] -> e^2*((2*Pi^2)/3 + G[{0, 0}, y] - 2*G[{0, 1}, y]) + 
    e^5*Help[Fam1, 12] + e^3*(Pi^2*((4*G[{-1}, y])/3 + G[{0}, y]/6 - 
        (8*G[{1}, y])/3) + 2*G[{-1, 0, 0}, y] - 4*G[{-1, 0, 1}, y] + 
      3*G[{0, 0, 0}, y] - 6*G[{0, 0, 1}, y] - 4*G[{0, 1, 0}, y] + 
      8*G[{0, 1, 1}, y] - 4*G[{1, 0, 0}, y] + 8*G[{1, 0, 1}, y] + 
      7*Zeta[3]) + e^4*((139*Pi^4)/360 + Pi^2*((8*G[{-1, -1}, y])/3 + 
        G[{-1, 0}, y]/3 - (16*G[{-1, 1}, y])/3 + (4*G[{0, -1}, y])/3 - 
        G[{0, 0}, y]/6 - 2*G[{0, 1}, y] - (16*G[{1, -1}, y])/3 - 
        (2*G[{1, 0}, y])/3 + (32*G[{1, 1}, y])/3) + 4*G[{-1, -1, 0, 0}, y] - 
      8*G[{-1, -1, 0, 1}, y] + 6*G[{-1, 0, 0, 0}, y] - 
      12*G[{-1, 0, 0, 1}, y] - 8*G[{-1, 0, 1, 0}, y] + 
      16*G[{-1, 0, 1, 1}, y] - 8*G[{-1, 1, 0, 0}, y] + 
      16*G[{-1, 1, 0, 1}, y] + 2*G[{0, -1, 0, 0}, y] - 
      4*G[{0, -1, 0, 1}, y] + 7*G[{0, 0, 0, 0}, y] - 14*G[{0, 0, 0, 1}, y] - 
      12*G[{0, 0, 1, 0}, y] + 24*G[{0, 0, 1, 1}, y] - 12*G[{0, 1, 0, 0}, y] + 
      24*G[{0, 1, 0, 1}, y] + 16*G[{0, 1, 1, 0}, y] - 32*G[{0, 1, 1, 1}, y] - 
      8*G[{1, -1, 0, 0}, y] + 16*G[{1, -1, 0, 1}, y] - 
      12*G[{1, 0, 0, 0}, y] + 24*G[{1, 0, 0, 1}, y] + 16*G[{1, 0, 1, 0}, y] - 
      32*G[{1, 0, 1, 1}, y] + 16*G[{1, 1, 0, 0}, y] - 32*G[{1, 1, 0, 1}, y] + 
      (14*G[{-1}, y] - 2*G[{0}, y] - 28*G[{1}, y])*Zeta[3]), 
  MI[13] -> e^5*Help[Fam1, 13] + e^3*((Pi^2*G[{0}, y])/3 + G[{0, 0, 0}, y] - 
      2*G[{0, 0, 1}, y] - 2*G[{0, 1, 0}, y] + 4*G[{0, 1, 1}, y] - 
      2*Zeta[3]) + e^4*((-8*Pi^4)/45 + Pi^2*((2*G[{-1, 0}, y])/3 + 
        G[{0, 0}, y]/6 + G[{0, 1}, y]/3) + 2*G[{-1, 0, 0, 0}, y] - 
      4*G[{-1, 0, 0, 1}, y] - 4*G[{-1, 0, 1, 0}, y] + 8*G[{-1, 0, 1, 1}, y] + 
      3*G[{0, 0, 0, 0}, y] - 6*G[{0, 0, 0, 1}, y] - 4*G[{0, 0, 1, 0}, y] + 
      8*G[{0, 0, 1, 1}, y] - 6*G[{0, 1, 0, 0}, y] + 12*G[{0, 1, 0, 1}, y] + 
      12*G[{0, 1, 1, 0}, y] - 24*G[{0, 1, 1, 1}, y] + 
      (-4*G[{-1}, y] - 3*G[{0}, y])*Zeta[3]), 
  MI[14] -> e^2*(Pi^2/3 + G[{0, 0}, y]/2 - G[{0, 1}, y]) + 
    e^5*Help[Fam1, 14] + e^3*(Pi^2*((2*G[{-1}, y])/3 - G[{0}, y]/4 - 
        (4*G[{1}, y])/3) + G[{-1, 0, 0}, y] - 2*G[{-1, 0, 1}, y] + 
      G[{0, 0, 0}, y]/2 - G[{0, 0, 1}, y] - 2*G[{1, 0, 0}, y] + 
      4*G[{1, 0, 1}, y] + (11*Zeta[3])/2) + 
    e^4*((39*Pi^4)/80 + Pi^2*((4*G[{-1, -1}, y])/3 - G[{-1, 0}, y]/2 - 
        (8*G[{-1, 1}, y])/3 + (2*G[{0, -1}, y])/3 - G[{0, 0}, y]/12 - 
        (4*G[{0, 1}, y])/3 - (8*G[{1, -1}, y])/3 + (16*G[{1, 1}, y])/3) + 
      2*G[{-1, -1, 0, 0}, y] - 4*G[{-1, -1, 0, 1}, y] + G[{-1, 0, 0, 0}, y] - 
      2*G[{-1, 0, 0, 1}, y] - 4*G[{-1, 1, 0, 0}, y] + 8*G[{-1, 1, 0, 1}, y] + 
      G[{0, -1, 0, 0}, y] - 2*G[{0, -1, 0, 1}, y] + G[{0, 0, 0, 0}, y]/2 - 
      G[{0, 0, 0, 1}, y] - G[{0, 0, 1, 0}, y] + 2*G[{0, 0, 1, 1}, y] - 
      4*G[{0, 1, 1, 0}, y] + 8*G[{0, 1, 1, 1}, y] - 4*G[{1, -1, 0, 0}, y] + 
      8*G[{1, -1, 0, 1}, y] - 5*G[{1, 0, 0, 0}, y] + 10*G[{1, 0, 0, 1}, y] + 
      6*G[{1, 0, 1, 0}, y] - 12*G[{1, 0, 1, 1}, y] + 8*G[{1, 1, 0, 0}, y] - 
      16*G[{1, 1, 0, 1}, y] + (11*G[{-1}, y] - 16*G[{1}, y])*Zeta[3]), 
  MI[15] -> 1/4 + e^2*(-Pi^2/3 - G[{0, 0}, y] + 2*G[{0, 1}, y] + 
      G[{1, 0}, y] - 2*G[{1, 1}, y]) + e^5*Help[Fam1, 15] + 
    e^3*(Pi^2*((-2*G[{-1}, y])/3 - G[{0}, y]/2 + (7*G[{1}, y])/6) - 
      G[{-1, 0, 0}, y] + 2*G[{-1, 0, 1}, y] - 4*G[{0, 0, 0}, y] + 
      8*G[{0, 0, 1}, y] + 6*G[{0, 1, 0}, y] - 12*G[{0, 1, 1}, y] + 
      5*G[{1, 0, 0}, y] - 10*G[{1, 0, 1}, y] - 6*G[{1, 1, 0}, y] + 
      12*G[{1, 1, 1}, y] + 2*Zeta[3]) + 
    e^4*(Pi^4/24 + Pi^2*((-4*G[{-1, -1}, y])/3 - G[{-1, 0}, y]/2 + 
        (8*G[{-1, 1}, y])/3 - (4*G[{0, -1}, y])/3 - G[{0, 0}, y]/3 + 
        (5*G[{0, 1}, y])/3 + (8*G[{1, -1}, y])/3 + (5*G[{1, 0}, y])/6 - 
        (13*G[{1, 1}, y])/3) - 2*G[{-1, -1, 0, 0}, y] + 
      4*G[{-1, -1, 0, 1}, y] - 4*G[{-1, 0, 0, 0}, y] + 
      8*G[{-1, 0, 0, 1}, y] + 6*G[{-1, 0, 1, 0}, y] - 
      12*G[{-1, 0, 1, 1}, y] + 4*G[{-1, 1, 0, 0}, y] - 
      8*G[{-1, 1, 0, 1}, y] - 2*G[{0, -1, 0, 0}, y] + 4*G[{0, -1, 0, 1}, y] - 
      10*G[{0, 0, 0, 0}, y] + 20*G[{0, 0, 0, 1}, y] + 14*G[{0, 0, 1, 0}, y] - 
      28*G[{0, 0, 1, 1}, y] + 18*G[{0, 1, 0, 0}, y] - 36*G[{0, 1, 0, 1}, y] - 
      28*G[{0, 1, 1, 0}, y] + 56*G[{0, 1, 1, 1}, y] + 4*G[{1, -1, 0, 0}, y] - 
      8*G[{1, -1, 0, 1}, y] + 14*G[{1, 0, 0, 0}, y] - 28*G[{1, 0, 0, 1}, y] - 
      20*G[{1, 0, 1, 0}, y] + 40*G[{1, 0, 1, 1}, y] - 22*G[{1, 1, 0, 0}, y] + 
      44*G[{1, 1, 0, 1}, y] + 28*G[{1, 1, 1, 0}, y] - 56*G[{1, 1, 1, 1}, y] + 
      (-5*G[{-1}, y] + 9*G[{0}, y] - 4*G[{1}, y])*Zeta[3]), 
  MI[16] -> e^2*((-2*Pi^2)/3 - G[{0, 0}, y] + 2*G[{0, 1}, y]) + 
    e^5*Help[Fam1, 16] + e^3*(Pi^2*((-4*G[{-1}, y])/3 - G[{0}, y]/2 + 
        (8*G[{1}, y])/3) - 2*G[{-1, 0, 0}, y] + 4*G[{-1, 0, 1}, y] - 
      4*G[{0, 0, 0}, y] + 8*G[{0, 0, 1}, y] + 6*G[{0, 1, 0}, y] - 
      12*G[{0, 1, 1}, y] + 4*G[{1, 0, 0}, y] - 8*G[{1, 0, 1}, y] - 
      5*Zeta[3]) + e^4*((-19*Pi^4)/360 + Pi^2*((-8*G[{-1, -1}, y])/3 - 
        G[{-1, 0}, y] + (16*G[{-1, 1}, y])/3 - (4*G[{0, -1}, y])/3 + 
        (5*G[{0, 1}, y])/3 + (16*G[{1, -1}, y])/3 + 2*G[{1, 0}, y] - 
        (32*G[{1, 1}, y])/3) - 4*G[{-1, -1, 0, 0}, y] + 
      8*G[{-1, -1, 0, 1}, y] - 8*G[{-1, 0, 0, 0}, y] + 
      16*G[{-1, 0, 0, 1}, y] + 12*G[{-1, 0, 1, 0}, y] - 
      24*G[{-1, 0, 1, 1}, y] + 8*G[{-1, 1, 0, 0}, y] - 
      16*G[{-1, 1, 0, 1}, y] - 2*G[{0, -1, 0, 0}, y] + 
      4*G[{0, -1, 0, 1}, y] - 11*G[{0, 0, 0, 0}, y] + 22*G[{0, 0, 0, 1}, y] + 
      20*G[{0, 0, 1, 0}, y] - 40*G[{0, 0, 1, 1}, y] + 18*G[{0, 1, 0, 0}, y] - 
      36*G[{0, 1, 0, 1}, y] - 28*G[{0, 1, 1, 0}, y] + 56*G[{0, 1, 1, 1}, y] + 
      8*G[{1, -1, 0, 0}, y] - 16*G[{1, -1, 0, 1}, y] + 
      16*G[{1, 0, 0, 0}, y] - 32*G[{1, 0, 0, 1}, y] - 24*G[{1, 0, 1, 0}, y] + 
      48*G[{1, 0, 1, 1}, y] - 16*G[{1, 1, 0, 0}, y] + 32*G[{1, 1, 0, 1}, y] + 
      (-10*G[{-1}, y] - 3*G[{0}, y] + 20*G[{1}, y])*Zeta[3]), 
  MI[17] -> e^4*((-3*Pi^4)/40 - (Pi^2*G[{0, -1}, x])/2 + 
      G[{0, -1, 0, -1}, x] - 2*G[{0, 0, -1, -1}, x] + G[{0, 0, 0, -1}, x]) + 
    e^5*Help[Fam1, 17], MI[18] -> -(e^2*Pi^2)/24 + e^5*Help[Fam1, 18] + 
    e^3*((Pi^2*G[{-1}, x])/6 + G[{0, -1, -1}, x] - G[{0, 0, -1}, x] + 
      Zeta[3]/4) + e^4*(Pi^4/10 + Pi^2*((-2*G[{-1, -1}, x])/3 + 
        G[{0, -1}, x]/2) - 4*G[{-1, 0, -1, -1}, x] + 4*G[{-1, 0, 0, -1}, x] - 
      6*G[{0, -1, -1, -1}, x] + 2*G[{0, -1, 0, -1}, x] + 
      9*G[{0, 0, -1, -1}, x] - 5*G[{0, 0, 0, -1}, x] - G[{-1}, x]*Zeta[3]), 
  MI[19] -> e^4*((-8*Pi^4)/45 + Pi^2*((-2*G[{0, 0}, y])/3 - 
        (4*G[{0, 1}, y])/3) - 2*G[{0, 0, 0, 0}, y] + 4*G[{0, 0, 0, 1}, y]) + 
    e^5*Help[Fam1, 19], MI[20] -> -1/4 + e*(-G[{0}, y]/2 + G[{1}, y]) + 
    e^2*(Pi^2/12 - G[{0, 0}, y]/2 + G[{0, 1}, y] + 2*G[{1, 0}, y] - 
      4*G[{1, 1}, y]) + e^5*Help[Fam1, 20] + 
    e^3*(Pi^2*((2*G[{-1}, y])/3 + (11*G[{0}, y])/12 - G[{1}, y]/3) + 
      G[{-1, 0, 0}, y] - 2*G[{-1, 0, 1}, y] + (3*G[{0, 0, 0}, y])/2 - 
      3*G[{0, 0, 1}, y] + 2*G[{0, 1, 0}, y] - 4*G[{0, 1, 1}, y] + 
      2*G[{1, 0, 0}, y] - 4*G[{1, 0, 1}, y] - 8*G[{1, 1, 0}, y] + 
      16*G[{1, 1, 1}, y] + 2*Zeta[3]) + 
    e^4*((139*Pi^4)/240 + Pi^2*((4*G[{-1, -1}, y])/3 + G[{-1, 0}, y]/6 - 
        (8*G[{-1, 1}, y])/3 + (10*G[{0, -1}, y])/3 + (13*G[{0, 0}, y])/4 - 
        (5*G[{0, 1}, y])/3 - (8*G[{1, -1}, y])/3 - (11*G[{1, 0}, y])/3 + 
        (4*G[{1, 1}, y])/3) + 2*G[{-1, -1, 0, 0}, y] - 
      4*G[{-1, -1, 0, 1}, y] + 3*G[{-1, 0, 0, 0}, y] - 
      6*G[{-1, 0, 0, 1}, y] - 4*G[{-1, 0, 1, 0}, y] + 8*G[{-1, 0, 1, 1}, y] - 
      4*G[{-1, 1, 0, 0}, y] + 8*G[{-1, 1, 0, 1}, y] + 5*G[{0, -1, 0, 0}, y] - 
      10*G[{0, -1, 0, 1}, y] + (27*G[{0, 0, 0, 0}, y])/2 - 
      27*G[{0, 0, 0, 1}, y] - 6*G[{0, 0, 1, 0}, y] + 12*G[{0, 0, 1, 1}, y] - 
      6*G[{0, 1, 0, 0}, y] + 12*G[{0, 1, 0, 1}, y] - 8*G[{0, 1, 1, 0}, y] + 
      16*G[{0, 1, 1, 1}, y] - 4*G[{1, -1, 0, 0}, y] + 8*G[{1, -1, 0, 1}, y] - 
      6*G[{1, 0, 0, 0}, y] + 12*G[{1, 0, 0, 1}, y] - 8*G[{1, 0, 1, 0}, y] + 
      16*G[{1, 0, 1, 1}, y] - 8*G[{1, 1, 0, 0}, y] + 16*G[{1, 1, 0, 1}, y] + 
      32*G[{1, 1, 1, 0}, y] - 64*G[{1, 1, 1, 1}, y] + 
      (7*G[{-1}, y] + 10*G[{0}, y] - 8*G[{1}, y])*Zeta[3]), 
  MI[21] -> e^5*Help[Fam1, 21] + 
    e^3*(Pi^2*(G[{-1}, x]/6 - G[{0}, y]/2 - G[{1}, y] + 
        (2*G[{-y^(-1)}, x])/3) + G[{-y}, x]*(-G[{1, 0}, y] + 
        2*G[{1, 1}, y]) + G[{-y^(-1)}, x]*(G[{0, 0}, y] - 2*G[{0, 1}, y] - 
        G[{1, 0}, y] + 2*G[{1, 1}, y]) + G[{1}, y]*(-2*G[{-y^(-1), -1}, x] - 
        2*G[{-y, -1}, x]) + G[{0}, y]*(G[{-y^(-1), -1}, x] + 
        G[{-y, -1}, x]) + G[{-1, 0, -1}, x] - G[{0, 0, 0}, y] + 
      2*G[{0, 0, 1}, y] - G[{0, 1, 0}, y] + 2*G[{0, 1, 1}, y] - 
      G[{1, 0, 0}, y] + 2*G[{1, 0, 1}, y] + 2*G[{1, 1, 0}, y] - 
      4*G[{1, 1, 1}, y] + 2*G[{-y^(-1), -1, -1}, x] - 
      G[{-y^(-1), 0, -1}, x] + 2*G[{-y, -1, -1}, x] - G[{-y, 0, -1}, x] + 
      Zeta[3]) + e^4*((127*Pi^4)/360 + G[{0, 1}, y]*
       (-8*G[{1 - y^(-1) - y, -y^(-1)}, x] - 2*G[{-y^(-1), -y^(-1)}, x] - 
        2*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{0}, y]*(-2*G[{1 - y^(-1) - y}, x] + G[{-y^(-1)}, x]/6) + 
        (2*G[{-1}, y]*G[{-y^(-1)}, x])/3 - (2*G[{-1}, y]*G[{-y}, x])/3 + 
        G[{1}, y]*(-4*G[{1 - y^(-1) - y}, x] - (3*G[{-y^(-1)}, x])/2 + 
          (7*G[{-y}, x])/6) - 2*G[{0, -1}, y] - G[{0, 0}, y]/6 + 
        (23*G[{0, 1}, y])/6 + (23*G[{1, 0}, y])/6 + (25*G[{1, 1}, y])/3 - 
        2*G[{(1 - I*Sqrt[3])/2, 0}, y] - 4*G[{(1 - I*Sqrt[3])/2, 1}, y] - 
        2*G[{(1 + I*Sqrt[3])/2, 0}, y] - 4*G[{(1 + I*Sqrt[3])/2, 1}, y] + 
        (2*G[{1 - y^(-1) - y, -1}, x])/3 + 
        (8*G[{1 - y^(-1) - y, -y^(-1)}, x])/3 - (11*G[{-y^(-1), -1}, x])/6 + 
        (2*G[{-y^(-1), -y^(-1)}, x])/3 - (11*G[{-y, -1}, x])/6 + 
        (2*G[{-y, -y^(-1)}, x])/3) + G[{0, 0}, y]*
       (4*G[{1 - y^(-1) - y, -y^(-1)}, x] + G[{-y^(-1), -y^(-1)}, x] + 
        G[{-y, -y^(-1)}, x]) + G[{1, 0}, y]*
       (-4*G[{1 - y^(-1) - y, -y^(-1)}, x] - 4*G[{1 - y^(-1) - y, -y}, x] - 
        G[{-y^(-1), -y^(-1)}, x] - G[{-y^(-1), -y}, x] - 
        G[{-y, -y^(-1)}, x] - G[{-y, -y}, x]) + 
      G[{1, 1}, y]*(8*G[{1 - y^(-1) - y, -y^(-1)}, x] + 
        8*G[{1 - y^(-1) - y, -y}, x] + 2*G[{-y^(-1), -y^(-1)}, x] + 
        2*G[{-y^(-1), -y}, x] + 2*G[{-y, -y^(-1)}, x] + 2*G[{-y, -y}, x]) + 
      G[{1 - y^(-1) - y}, x]*(-4*G[{0, 0, 0}, y] + 8*G[{0, 0, 1}, y] - 
        4*G[{0, 1, 0}, y] + 8*G[{0, 1, 1}, y] - 4*G[{1, 0, 0}, y] + 
        8*G[{1, 0, 1}, y] + 8*G[{1, 1, 0}, y] - 16*G[{1, 1, 1}, y]) + 
      G[{-y}, x]*(-G[{-1, 0, 0}, y] + 2*G[{-1, 0, 1}, y] - G[{0, 1, 0}, y] + 
        2*G[{0, 1, 1}, y] - G[{1, 0, 0}, y] + 2*G[{1, 0, 1}, y] + 
        6*G[{1, 1, 0}, y] - 12*G[{1, 1, 1}, y]) + G[{-y^(-1)}, x]*
       (G[{-1, 0, 0}, y] - 2*G[{-1, 0, 1}, y] + 3*G[{0, 0, 0}, y] - 
        6*G[{0, 0, 1}, y] - 5*G[{0, 1, 0}, y] + 10*G[{0, 1, 1}, y] - 
        5*G[{1, 0, 0}, y] + 10*G[{1, 0, 1}, y] + 6*G[{1, 1, 0}, y] - 
        12*G[{1, 1, 1}, y]) + G[{1}, y]*
       (-8*G[{1 - y^(-1) - y, -y^(-1), -1}, x] - 
        8*G[{1 - y^(-1) - y, -y, -1}, x] + 8*G[{-y^(-1), -1, -1}, x] - 
        2*G[{-y^(-1), -y^(-1), -1}, x] - 2*G[{-y^(-1), -y, -1}, x] + 
        8*G[{-y, -1, -1}, x] - 2*G[{-y, -y^(-1), -1}, x] - 
        2*G[{-y, -y, -1}, x]) + G[{0}, y]*
       (4*G[{1 - y^(-1) - y, -y^(-1), -1}, x] + 
        4*G[{1 - y^(-1) - y, -y, -1}, x] - 4*G[{-y^(-1), -1, -1}, x] + 
        G[{-y^(-1), -y^(-1), -1}, x] + G[{-y^(-1), -y, -1}, x] - 
        4*G[{-y, -1, -1}, x] + G[{-y, -y^(-1), -1}, x] + 
        G[{-y, -y, -1}, x]) - 4*G[{-1, 0, -1, -1}, x] + 
      G[{-1, 0, 0, -1}, x] - 3*G[{0, -1, 0, 0}, y] + 6*G[{0, -1, 0, 1}, y] - 
      3*G[{0, 0, 0, 0}, y] + 6*G[{0, 0, 0, 1}, y] + 3*G[{0, 0, 1, 0}, y] - 
      6*G[{0, 0, 1, 1}, y] + 3*G[{0, 1, 0, 0}, y] - 6*G[{0, 1, 0, 1}, y] + 
      6*G[{0, 1, 1, 0}, y] - 12*G[{0, 1, 1, 1}, y] + 5*G[{1, 0, 0, 0}, y] - 
      10*G[{1, 0, 0, 1}, y] + 14*G[{1, 0, 1, 0}, y] - 28*G[{1, 0, 1, 1}, y] + 
      14*G[{1, 1, 0, 0}, y] - 28*G[{1, 1, 0, 1}, y] - 28*G[{1, 1, 1, 0}, y] + 
      56*G[{1, 1, 1, 1}, y] - 4*G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, y] + 
      8*G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, y] - 
      4*G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, y] + 
      8*G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, y] - 
      4*G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, y] + 
      8*G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, y] + 
      8*G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, y] - 
      16*G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, y] - 
      4*G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, y] + 
      8*G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, y] - 
      4*G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, y] + 
      8*G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, y] - 
      4*G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, y] + 
      8*G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, y] + 
      8*G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, y] - 
      16*G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, y] + 
      4*G[{1 - y^(-1) - y, -1, 0, -1}, x] + 
      8*G[{1 - y^(-1) - y, -y^(-1), -1, -1}, x] - 
      4*G[{1 - y^(-1) - y, -y^(-1), 0, -1}, x] + 
      8*G[{1 - y^(-1) - y, -y, -1, -1}, x] - 
      4*G[{1 - y^(-1) - y, -y, 0, -1}, x] - 16*G[{-y^(-1), -1, -1, -1}, x] + 
      6*G[{-y^(-1), -1, 0, -1}, x] + 4*G[{-y^(-1), 0, -1, -1}, x] - 
      G[{-y^(-1), 0, 0, -1}, x] + 2*G[{-y^(-1), -y^(-1), -1, -1}, x] - 
      G[{-y^(-1), -y^(-1), 0, -1}, x] + 2*G[{-y^(-1), -y, -1, -1}, x] - 
      G[{-y^(-1), -y, 0, -1}, x] - 16*G[{-y, -1, -1, -1}, x] + 
      6*G[{-y, -1, 0, -1}, x] + 4*G[{-y, 0, -1, -1}, x] - 
      G[{-y, 0, 0, -1}, x] + 2*G[{-y, -y^(-1), -1, -1}, x] - 
      G[{-y, -y^(-1), 0, -1}, x] + 2*G[{-y, -y, -1, -1}, x] - 
      G[{-y, -y, 0, -1}, x] + (5*G[{-1}, x] - 2*G[{0}, y] - 25*G[{1}, y] + 
        4*G[{(1 - I*Sqrt[3])/2}, y] + 4*G[{(1 + I*Sqrt[3])/2}, y] + 
        4*G[{1 - y^(-1) - y}, x] + 7*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[22] -> -1/6 + e*(-G[{-1}, x]/3 - G[{0}, y]/2 + G[{1}, y]) + 
    e^2*((-11*Pi^2)/36 + G[{-1}, x]*(-G[{0}, y] + 2*G[{1}, y]) - 
      (2*G[{-1, -1}, x])/3 - (3*G[{0, 0}, y])/2 + 3*G[{0, 1}, y] + 
      3*G[{1, 0}, y] - 6*G[{1, 1}, y]) + e^5*Help[Fam1, 22] + 
    e^3*(Pi^2*((25*G[{-1}, x])/18 + (13*G[{0}, y])/12 + (11*G[{1}, y])/6 - 
        2*G[{-y^(-1)}, x]) + G[{-y}, x]*(3*G[{1, 0}, y] - 6*G[{1, 1}, y]) + 
      G[{-y^(-1)}, x]*(-3*G[{0, 0}, y] + 6*G[{0, 1}, y] + 3*G[{1, 0}, y] - 
        6*G[{1, 1}, y]) + G[{0}, y]*(4*G[{-1, -1}, x] - 
        3*G[{-y^(-1), -1}, x] - 3*G[{-y, -1}, x]) + 
      G[{1}, y]*(-8*G[{-1, -1}, x] + 6*G[{-y^(-1), -1}, x] + 
        6*G[{-y, -1}, x]) + (32*G[{-1, -1, -1}, x])/3 - 6*G[{-1, 0, -1}, x] - 
      (3*G[{0, 0, 0}, y])/2 + 3*G[{0, 0, 1}, y] + 9*G[{0, 1, 0}, y] - 
      18*G[{0, 1, 1}, y] + 9*G[{1, 0, 0}, y] - 18*G[{1, 0, 1}, y] - 
      18*G[{1, 1, 0}, y] + 36*G[{1, 1, 1}, y] - 6*G[{-y^(-1), -1, -1}, x] + 
      3*G[{-y^(-1), 0, -1}, x] - 6*G[{-y, -1, -1}, x] + 3*G[{-y, 0, -1}, x] - 
      (17*Zeta[3])/3) + e^4*((-81*Pi^4)/80 + 12*G[{-1, -y}, x]*G[{1, 1}, y] + 
      G[{-1, -y^(-1)}, x]*(6*G[{0, 0}, y] - 12*G[{0, 1}, y] - 
        6*G[{1, 0}, y] + 12*G[{1, 1}, y]) + G[{0, 0}, y]*
       (-6*G[{1 - y^(-1) - y, -y^(-1)}, x] - 3*G[{-y^(-1), -y^(-1)}, x] - 
        3*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*(-G[{0}, y]/3 - (10*G[{1}, y])/3) + 
        G[{0}, y]*(3*G[{1 - y^(-1) - y}, x] - G[{-y^(-1)}, x]/2) - 
        2*G[{-1}, y]*G[{-y^(-1)}, x] + G[{1}, y]*(6*G[{1 - y^(-1) - y}, x] + 
          (9*G[{-y^(-1)}, x])/2 - (7*G[{-y}, x])/2) + 
        2*G[{-1}, y]*G[{-y}, x] - (65*G[{-1, -1}, x])/9 + 
        4*G[{-1, -y^(-1)}, x] + 4*G[{0, -1}, y] + (3*G[{0, 0}, y])/4 - 
        (17*G[{0, 1}, y])/2 - (13*G[{1, 0}, y])/2 - 11*G[{1, 1}, y] + 
        3*G[{(1 - I*Sqrt[3])/2, 0}, y] + 6*G[{(1 - I*Sqrt[3])/2, 1}, y] + 
        3*G[{(1 + I*Sqrt[3])/2, 0}, y] + 6*G[{(1 + I*Sqrt[3])/2, 1}, y] - 
        G[{1 - y^(-1) - y, -1}, x] - 4*G[{1 - y^(-1) - y, -y^(-1)}, x] + 
        (11*G[{-y^(-1), -1}, x])/2 - 2*G[{-y^(-1), -y^(-1)}, x] + 
        (11*G[{-y, -1}, x])/2 - 2*G[{-y, -y^(-1)}, x]) + 
      G[{0, 1}, y]*(12*G[{1 - y^(-1) - y, -y^(-1)}, x] + 
        6*G[{-y^(-1), -y^(-1)}, x] + 6*G[{-y, -y^(-1)}, x]) + 
      G[{1, 1}, y]*(-12*G[{1 - y^(-1) - y, -y^(-1)}, x] - 
        12*G[{1 - y^(-1) - y, -y}, x] - 6*G[{-y^(-1), -y^(-1)}, x] - 
        6*G[{-y^(-1), -y}, x] - 6*G[{-y, -y^(-1)}, x] - 6*G[{-y, -y}, x]) + 
      G[{1, 0}, y]*(-6*G[{-1, -y}, x] + 6*G[{1 - y^(-1) - y, -y^(-1)}, x] + 
        6*G[{1 - y^(-1) - y, -y}, x] + 3*G[{-y^(-1), -y^(-1)}, x] + 
        3*G[{-y^(-1), -y}, x] + 3*G[{-y, -y^(-1)}, x] + 3*G[{-y, -y}, x]) + 
      G[{-1}, x]*(-6*G[{0, 1, 0}, y] + 12*G[{0, 1, 1}, y] - 
        6*G[{1, 0, 0}, y] + 12*G[{1, 0, 1}, y] + 12*G[{1, 1, 0}, y] - 
        24*G[{1, 1, 1}, y]) + G[{1 - y^(-1) - y}, x]*(6*G[{0, 0, 0}, y] - 
        12*G[{0, 0, 1}, y] + 6*G[{0, 1, 0}, y] - 12*G[{0, 1, 1}, y] + 
        6*G[{1, 0, 0}, y] - 12*G[{1, 0, 1}, y] - 12*G[{1, 1, 0}, y] + 
        24*G[{1, 1, 1}, y]) + G[{-y^(-1)}, x]*(-3*G[{-1, 0, 0}, y] + 
        6*G[{-1, 0, 1}, y] - 9*G[{0, 0, 0}, y] + 18*G[{0, 0, 1}, y] + 
        15*G[{0, 1, 0}, y] - 30*G[{0, 1, 1}, y] + 15*G[{1, 0, 0}, y] - 
        30*G[{1, 0, 1}, y] - 18*G[{1, 1, 0}, y] + 36*G[{1, 1, 1}, y]) + 
      G[{-y}, x]*(3*G[{-1, 0, 0}, y] - 6*G[{-1, 0, 1}, y] + 
        3*G[{0, 1, 0}, y] - 6*G[{0, 1, 1}, y] + 3*G[{1, 0, 0}, y] - 
        6*G[{1, 0, 1}, y] - 18*G[{1, 1, 0}, y] + 36*G[{1, 1, 1}, y]) + 
      G[{0}, y]*(-16*G[{-1, -1, -1}, x] + 6*G[{-1, -y^(-1), -1}, x] + 
        6*G[{-1, -y, -1}, x] - 6*G[{1 - y^(-1) - y, -y^(-1), -1}, x] - 
        6*G[{1 - y^(-1) - y, -y, -1}, x] + 12*G[{-y^(-1), -1, -1}, x] - 
        3*G[{-y^(-1), -y^(-1), -1}, x] - 3*G[{-y^(-1), -y, -1}, x] + 
        12*G[{-y, -1, -1}, x] - 3*G[{-y, -y^(-1), -1}, x] - 
        3*G[{-y, -y, -1}, x]) + G[{1}, y]*(32*G[{-1, -1, -1}, x] - 
        12*G[{-1, -y^(-1), -1}, x] - 12*G[{-1, -y, -1}, x] + 
        12*G[{1 - y^(-1) - y, -y^(-1), -1}, x] + 
        12*G[{1 - y^(-1) - y, -y, -1}, x] - 24*G[{-y^(-1), -1, -1}, x] + 
        6*G[{-y^(-1), -y^(-1), -1}, x] + 6*G[{-y^(-1), -y, -1}, x] - 
        24*G[{-y, -1, -1}, x] + 6*G[{-y, -y^(-1), -1}, x] + 
        6*G[{-y, -y, -1}, x]) - (224*G[{-1, -1, -1, -1}, x])/3 + 
      30*G[{-1, -1, 0, -1}, x] + 24*G[{-1, 0, -1, -1}, x] - 
      6*G[{-1, 0, 0, -1}, x] + 12*G[{-1, -y^(-1), -1, -1}, x] - 
      6*G[{-1, -y^(-1), 0, -1}, x] + 12*G[{-1, -y, -1, -1}, x] - 
      6*G[{-1, -y, 0, -1}, x] + 6*G[{0, -1, 0, 0}, y] - 
      12*G[{0, -1, 0, 1}, y] - (3*G[{0, 0, 0, 0}, y])/2 + 
      3*G[{0, 0, 0, 1}, y] + 9*G[{0, 0, 1, 0}, y] - 18*G[{0, 0, 1, 1}, y] + 
      9*G[{0, 1, 0, 0}, y] - 18*G[{0, 1, 0, 1}, y] - 42*G[{0, 1, 1, 0}, y] + 
      84*G[{0, 1, 1, 1}, y] + 9*G[{1, 0, 0, 0}, y] - 18*G[{1, 0, 0, 1}, y] - 
      54*G[{1, 0, 1, 0}, y] + 108*G[{1, 0, 1, 1}, y] - 
      54*G[{1, 1, 0, 0}, y] + 108*G[{1, 1, 0, 1}, y] + 
      108*G[{1, 1, 1, 0}, y] - 216*G[{1, 1, 1, 1}, y] + 
      6*G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, y] - 
      12*G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, y] + 
      6*G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, y] - 
      12*G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, y] + 
      6*G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, y] - 
      12*G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, y] - 
      12*G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, y] + 
      24*G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, y] + 
      6*G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, y] - 
      12*G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, y] + 
      6*G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, y] - 
      12*G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, y] + 
      6*G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, y] - 
      12*G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, y] - 
      12*G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, y] + 
      24*G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, y] - 
      6*G[{1 - y^(-1) - y, -1, 0, -1}, x] - 
      12*G[{1 - y^(-1) - y, -y^(-1), -1, -1}, x] + 
      6*G[{1 - y^(-1) - y, -y^(-1), 0, -1}, x] - 
      12*G[{1 - y^(-1) - y, -y, -1, -1}, x] + 
      6*G[{1 - y^(-1) - y, -y, 0, -1}, x] + 48*G[{-y^(-1), -1, -1, -1}, x] - 
      18*G[{-y^(-1), -1, 0, -1}, x] - 12*G[{-y^(-1), 0, -1, -1}, x] + 
      3*G[{-y^(-1), 0, 0, -1}, x] - 6*G[{-y^(-1), -y^(-1), -1, -1}, x] + 
      3*G[{-y^(-1), -y^(-1), 0, -1}, x] - 6*G[{-y^(-1), -y, -1, -1}, x] + 
      3*G[{-y^(-1), -y, 0, -1}, x] + 48*G[{-y, -1, -1, -1}, x] - 
      18*G[{-y, -1, 0, -1}, x] - 12*G[{-y, 0, -1, -1}, x] + 
      3*G[{-y, 0, 0, -1}, x] - 6*G[{-y, -y^(-1), -1, -1}, x] + 
      3*G[{-y, -y^(-1), 0, -1}, x] - 6*G[{-y, -y, -1, -1}, x] + 
      3*G[{-y, -y, 0, -1}, x] + ((47*G[{-1}, x])/3 + 10*G[{0}, y] + 
        34*G[{1}, y] - 6*G[{(1 - I*Sqrt[3])/2}, y] - 
        6*G[{(1 + I*Sqrt[3])/2}, y] - 6*G[{1 - y^(-1) - y}, x] - 
        21*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[23] -> e*G[{-1}, x] + e^2*(G[{-1}, x]*(G[{0}, y] - 2*G[{1}, y]) - 
      2*G[{-1, -1}, x] - G[{0, -1}, x]) + 
    e^3*(Pi^2*((-11*G[{-1}, x])/6 + (2*G[{-y^(-1)}, x])/3) + 
      G[{-y}, x]*(-G[{1, 0}, y] + 2*G[{1, 1}, y]) + 
      G[{-y^(-1)}, x]*(G[{0, 0}, y] - 2*G[{0, 1}, y] - G[{1, 0}, y] + 
        2*G[{1, 1}, y]) + G[{1}, y]*(8*G[{-1, -1}, x] + 2*G[{0, -1}, x] - 
        2*G[{-y^(-1), -1}, x] - 2*G[{-y, -1}, x]) + 
      G[{0}, y]*(-4*G[{-1, -1}, x] - G[{0, -1}, x] + G[{-y^(-1), -1}, x] + 
        G[{-y, -1}, x]) - 2*G[{-1, 0, -1}, x] + 2*G[{0, -1, -1}, x] + 
      G[{0, 0, -1}, x] + 2*G[{-y^(-1), -1, -1}, x] - G[{-y^(-1), 0, -1}, x] + 
      2*G[{-y, -1, -1}, x] - G[{-y, 0, -1}, x]) + e^5*Help[Fam1, 23] + 
    e^4*(G[{-1, -y^(-1)}, x]*(-4*G[{0, 0}, y] + 8*G[{0, 1}, y] + 
        4*G[{1, 0}, y] - 8*G[{1, 1}, y]) + G[{0, -y^(-1)}, x]*
       (G[{1, 0}, y] - 2*G[{1, 1}, y]) - 8*G[{-1, -y}, x]*G[{1, 1}, y] - 
      2*G[{0, -y}, x]*G[{1, 1}, y] + G[{0, 1}, y]*(2*G[{0, -y^(-1)}, x] - 
        2*G[{-y^(-1), -y^(-1)}, x] - 2*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*(G[{0}, y]/3 + 2*G[{1}, y]) + 
        (2*G[{-1}, y]*G[{-y^(-1)}, x])/3 + (G[{0}, y]*G[{-y^(-1)}, x])/2 - 
        (2*G[{-1}, y]*G[{-y}, x])/3 + G[{1}, y]*((-7*G[{-y^(-1)}, x])/6 + 
          (3*G[{-y}, x])/2) + 6*G[{-1, -1}, x] - (8*G[{-1, -y^(-1)}, x])/3 + 
        (11*G[{0, -1}, x])/6 - (2*G[{0, -y^(-1)}, x])/3 - 
        (13*G[{-y^(-1), -1}, x])/6 + (2*G[{-y^(-1), -y^(-1)}, x])/3 - 
        (13*G[{-y, -1}, x])/6 + (2*G[{-y, -y^(-1)}, x])/3) + 
      G[{0, 0}, y]*(-G[{0, -y^(-1)}, x] + G[{-y^(-1), -y^(-1)}, x] + 
        G[{-y, -y^(-1)}, x]) + G[{1, 0}, y]*(4*G[{-1, -y}, x] + 
        G[{0, -y}, x] - G[{-y^(-1), -y^(-1)}, x] - G[{-y^(-1), -y}, x] - 
        G[{-y, -y^(-1)}, x] - G[{-y, -y}, x]) + 
      G[{1, 1}, y]*(2*G[{-y^(-1), -y^(-1)}, x] + 2*G[{-y^(-1), -y}, x] + 
        2*G[{-y, -y^(-1)}, x] + 2*G[{-y, -y}, x]) + 
      G[{-y}, x]*(-G[{-1, 0, 0}, y] + 2*G[{-1, 0, 1}, y] - G[{1, 0, 0}, y] + 
        2*G[{1, 0, 1}, y] + 6*G[{1, 1, 0}, y] - 12*G[{1, 1, 1}, y]) + 
      G[{-y^(-1)}, x]*(G[{-1, 0, 0}, y] - 2*G[{-1, 0, 1}, y] + 
        4*G[{0, 0, 0}, y] - 8*G[{0, 0, 1}, y] - 6*G[{0, 1, 0}, y] + 
        12*G[{0, 1, 1}, y] - 5*G[{1, 0, 0}, y] + 10*G[{1, 0, 1}, y] + 
        6*G[{1, 1, 0}, y] - 12*G[{1, 1, 1}, y]) + 
      G[{-1}, x]*(4*G[{0, 1, 0}, y] - 8*G[{0, 1, 1}, y] + 4*G[{1, 0, 0}, y] - 
        8*G[{1, 0, 1}, y] - 8*G[{1, 1, 0}, y] + 16*G[{1, 1, 1}, y]) + 
      G[{1}, y]*(-32*G[{-1, -1, -1}, x] + 4*G[{-1, 0, -1}, x] + 
        8*G[{-1, -y^(-1), -1}, x] + 8*G[{-1, -y, -1}, x] - 
        8*G[{0, -1, -1}, x] - 2*G[{0, 0, -1}, x] + 2*G[{0, -y^(-1), -1}, x] + 
        2*G[{0, -y, -1}, x] + 8*G[{-y^(-1), -1, -1}, x] + 
        2*G[{-y^(-1), 0, -1}, x] - 2*G[{-y^(-1), -y^(-1), -1}, x] - 
        2*G[{-y^(-1), -y, -1}, x] + 8*G[{-y, -1, -1}, x] + 
        2*G[{-y, 0, -1}, x] - 2*G[{-y, -y^(-1), -1}, x] - 
        2*G[{-y, -y, -1}, x]) + G[{0}, y]*(16*G[{-1, -1, -1}, x] - 
        2*G[{-1, 0, -1}, x] - 4*G[{-1, -y^(-1), -1}, x] - 
        4*G[{-1, -y, -1}, x] + 4*G[{0, -1, -1}, x] + G[{0, 0, -1}, x] - 
        G[{0, -y^(-1), -1}, x] - G[{0, -y, -1}, x] - 
        4*G[{-y^(-1), -1, -1}, x] - G[{-y^(-1), 0, -1}, x] + 
        G[{-y^(-1), -y^(-1), -1}, x] + G[{-y^(-1), -y, -1}, x] - 
        4*G[{-y, -1, -1}, x] - G[{-y, 0, -1}, x] + G[{-y, -y^(-1), -1}, x] + 
        G[{-y, -y, -1}, x]) + 32*G[{-1, -1, -1, -1}, x] - 
      16*G[{-1, -1, 0, -1}, x] + 4*G[{-1, 0, -1, -1}, x] + 
      2*G[{-1, 0, 0, -1}, x] - 8*G[{-1, -y^(-1), -1, -1}, x] + 
      4*G[{-1, -y^(-1), 0, -1}, x] - 8*G[{-1, -y, -1, -1}, x] + 
      4*G[{-1, -y, 0, -1}, x] + 2*G[{0, -1, 0, -1}, x] - 
      2*G[{0, 0, -1, -1}, x] - G[{0, 0, 0, -1}, x] - 
      2*G[{0, -y^(-1), -1, -1}, x] + G[{0, -y^(-1), 0, -1}, x] - 
      2*G[{0, -y, -1, -1}, x] + G[{0, -y, 0, -1}, x] - 
      16*G[{-y^(-1), -1, -1, -1}, x] + 4*G[{-y^(-1), -1, 0, -1}, x] + 
      2*G[{-y^(-1), 0, -1, -1}, x] + G[{-y^(-1), 0, 0, -1}, x] + 
      2*G[{-y^(-1), -y^(-1), -1, -1}, x] - G[{-y^(-1), -y^(-1), 0, -1}, x] + 
      2*G[{-y^(-1), -y, -1, -1}, x] - G[{-y^(-1), -y, 0, -1}, x] - 
      16*G[{-y, -1, -1, -1}, x] + 4*G[{-y, -1, 0, -1}, x] + 
      2*G[{-y, 0, -1, -1}, x] + G[{-y, 0, 0, -1}, x] + 
      2*G[{-y, -y^(-1), -1, -1}, x] - G[{-y, -y^(-1), 0, -1}, x] + 
      2*G[{-y, -y, -1, -1}, x] - G[{-y, -y, 0, -1}, x] + 
      (-43*G[{-1}, x] + 5*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[24] -> -3/4 + e*(G[{-1}, x] - G[{0}, y]/2 + G[{1}, y]) + 
    e^2*((7*Pi^2)/12 + G[{-1}, x]*(G[{0}, y] - 2*G[{1}, y]) - 
      2*G[{-1, -1}, x] + 2*G[{0, -1}, x]) + e^5*Help[Fam1, 24] + 
    e^3*(Pi^2*((-5*G[{-1}, x])/6 - G[{0}, y]/6 - G[{1}, y] + 
        (2*G[{-y^(-1)}, x])/3) + G[{-y}, x]*(-G[{1, 0}, y] + 
        2*G[{1, 1}, y]) + G[{-y^(-1)}, x]*(G[{0, 0}, y] - 2*G[{0, 1}, y] - 
        G[{1, 0}, y] + 2*G[{1, 1}, y]) + G[{1}, y]*(8*G[{-1, -1}, x] - 
        4*G[{0, -1}, x] - 2*G[{-y^(-1), -1}, x] - 2*G[{-y, -1}, x]) + 
      G[{0}, y]*(-4*G[{-1, -1}, x] + 2*G[{0, -1}, x] + G[{-y^(-1), -1}, x] + 
        G[{-y, -1}, x]) + 4*G[{-1, 0, -1}, x] - 4*G[{0, -1, -1}, x] - 
      2*G[{0, 0, -1}, x] - 2*G[{0, 1, 0}, y] + 4*G[{0, 1, 1}, y] - 
      2*G[{1, 0, 0}, y] + 4*G[{1, 0, 1}, y] + 4*G[{1, 1, 0}, y] - 
      8*G[{1, 1, 1}, y] + 2*G[{-y^(-1), -1, -1}, x] - 
      G[{-y^(-1), 0, -1}, x] + 2*G[{-y, -1, -1}, x] - G[{-y, 0, -1}, x] + 
      (29*Zeta[3])/2) + e^4*((14*Pi^4)/15 + G[{-1, -y^(-1)}, x]*
       (-4*G[{0, 0}, y] + 8*G[{0, 1}, y] + 4*G[{1, 0}, y] - 8*G[{1, 1}, y]) - 
      8*G[{-1, -y}, x]*G[{1, 1}, y] + 4*G[{0, -y}, x]*G[{1, 1}, y] + 
      G[{0, -y^(-1)}, x]*(-2*G[{1, 0}, y] + 4*G[{1, 1}, y]) + 
      G[{0, 1}, y]*(-4*G[{0, -y^(-1)}, x] - 2*G[{-y^(-1), -y^(-1)}, x] - 
        2*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*(G[{0}, y]/3 + 2*G[{1}, y]) + 
        (2*G[{-1}, y]*G[{-y^(-1)}, x])/3 - (G[{0}, y]*G[{-y^(-1)}, x])/2 + 
        G[{1}, y]*((-13*G[{-y^(-1)}, x])/6 + G[{-y}, x]/2) - 
        (2*G[{-1}, y]*G[{-y}, x])/3 + 6*G[{-1, -1}, x] - 
        (8*G[{-1, -y^(-1)}, x])/3 - (11*G[{0, -1}, x])/3 - 
        (4*G[{0, -1}, y])/3 + 2*G[{0, 1}, y] + (4*G[{0, -y^(-1)}, x])/3 + 
        (4*G[{1, 1}, y])/3 - (7*G[{-y^(-1), -1}, x])/6 + 
        (2*G[{-y^(-1), -y^(-1)}, x])/3 - (7*G[{-y, -1}, x])/6 + 
        (2*G[{-y, -y^(-1)}, x])/3) + G[{0, 0}, y]*(2*G[{0, -y^(-1)}, x] + 
        G[{-y^(-1), -y^(-1)}, x] + G[{-y, -y^(-1)}, x]) + 
      G[{1, 0}, y]*(4*G[{-1, -y}, x] - 2*G[{0, -y}, x] - 
        G[{-y^(-1), -y^(-1)}, x] - G[{-y^(-1), -y}, x] - 
        G[{-y, -y^(-1)}, x] - G[{-y, -y}, x]) + 
      G[{1, 1}, y]*(2*G[{-y^(-1), -y^(-1)}, x] + 2*G[{-y^(-1), -y}, x] + 
        2*G[{-y, -y^(-1)}, x] + 2*G[{-y, -y}, x]) + 
      G[{-y}, x]*(-G[{-1, 0, 0}, y] + 2*G[{-1, 0, 1}, y] - 
        3*G[{0, 1, 0}, y] + 6*G[{0, 1, 1}, y] - G[{1, 0, 0}, y] + 
        2*G[{1, 0, 1}, y] + 6*G[{1, 1, 0}, y] - 12*G[{1, 1, 1}, y]) + 
      G[{-y^(-1)}, x]*(G[{-1, 0, 0}, y] - 2*G[{-1, 0, 1}, y] + 
        G[{0, 0, 0}, y] - 2*G[{0, 0, 1}, y] - 3*G[{0, 1, 0}, y] + 
        6*G[{0, 1, 1}, y] - 5*G[{1, 0, 0}, y] + 10*G[{1, 0, 1}, y] + 
        6*G[{1, 1, 0}, y] - 12*G[{1, 1, 1}, y]) + 
      G[{-1}, x]*(4*G[{0, 1, 0}, y] - 8*G[{0, 1, 1}, y] + 4*G[{1, 0, 0}, y] - 
        8*G[{1, 0, 1}, y] - 8*G[{1, 1, 0}, y] + 16*G[{1, 1, 1}, y]) + 
      G[{1}, y]*(-32*G[{-1, -1, -1}, x] + 4*G[{-1, 0, -1}, x] + 
        8*G[{-1, -y^(-1), -1}, x] + 8*G[{-1, -y, -1}, x] + 
        16*G[{0, -1, -1}, x] + 4*G[{0, 0, -1}, x] - 
        4*G[{0, -y^(-1), -1}, x] - 4*G[{0, -y, -1}, x] + 
        8*G[{-y^(-1), -1, -1}, x] - 4*G[{-y^(-1), 0, -1}, x] - 
        2*G[{-y^(-1), -y^(-1), -1}, x] - 2*G[{-y^(-1), -y, -1}, x] + 
        8*G[{-y, -1, -1}, x] - 4*G[{-y, 0, -1}, x] - 
        2*G[{-y, -y^(-1), -1}, x] - 2*G[{-y, -y, -1}, x]) + 
      G[{0}, y]*(16*G[{-1, -1, -1}, x] - 2*G[{-1, 0, -1}, x] - 
        4*G[{-1, -y^(-1), -1}, x] - 4*G[{-1, -y, -1}, x] - 
        8*G[{0, -1, -1}, x] - 2*G[{0, 0, -1}, x] + 2*G[{0, -y^(-1), -1}, x] + 
        2*G[{0, -y, -1}, x] - 4*G[{-y^(-1), -1, -1}, x] + 
        2*G[{-y^(-1), 0, -1}, x] + G[{-y^(-1), -y^(-1), -1}, x] + 
        G[{-y^(-1), -y, -1}, x] - 4*G[{-y, -1, -1}, x] + 
        2*G[{-y, 0, -1}, x] + G[{-y, -y^(-1), -1}, x] + G[{-y, -y, -1}, x]) + 
      32*G[{-1, -1, -1, -1}, x] - 16*G[{-1, -1, 0, -1}, x] - 
      20*G[{-1, 0, -1, -1}, x] + 8*G[{-1, 0, 0, -1}, x] - 
      8*G[{-1, -y^(-1), -1, -1}, x] + 4*G[{-1, -y^(-1), 0, -1}, x] - 
      8*G[{-1, -y, -1, -1}, x] + 4*G[{-1, -y, 0, -1}, x] - 
      4*G[{0, -1, 0, -1}, x] - 2*G[{0, -1, 0, 0}, y] + 
      4*G[{0, -1, 0, 1}, y] + 4*G[{0, 0, -1, -1}, x] + 
      2*G[{0, 0, 0, -1}, x] - 3*G[{0, 0, 1, 0}, y] + 6*G[{0, 0, 1, 1}, y] - 
      2*G[{0, 1, 0, 0}, y] + 4*G[{0, 1, 0, 1}, y] + 12*G[{0, 1, 1, 0}, y] - 
      24*G[{0, 1, 1, 1}, y] + 4*G[{0, -y^(-1), -1, -1}, x] - 
      2*G[{0, -y^(-1), 0, -1}, x] + 4*G[{0, -y, -1, -1}, x] - 
      2*G[{0, -y, 0, -1}, x] - 5*G[{1, 0, 0, 0}, y] + 10*G[{1, 0, 0, 1}, y] + 
      12*G[{1, 0, 1, 0}, y] - 24*G[{1, 0, 1, 1}, y] + 12*G[{1, 1, 0, 0}, y] - 
      24*G[{1, 1, 0, 1}, y] - 24*G[{1, 1, 1, 0}, y] + 48*G[{1, 1, 1, 1}, y] - 
      16*G[{-y^(-1), -1, -1, -1}, x] + 10*G[{-y^(-1), -1, 0, -1}, x] + 
      8*G[{-y^(-1), 0, -1, -1}, x] - 5*G[{-y^(-1), 0, 0, -1}, x] + 
      2*G[{-y^(-1), -y^(-1), -1, -1}, x] - G[{-y^(-1), -y^(-1), 0, -1}, x] + 
      2*G[{-y^(-1), -y, -1, -1}, x] - G[{-y^(-1), -y, 0, -1}, x] - 
      16*G[{-y, -1, -1, -1}, x] + 10*G[{-y, -1, 0, -1}, x] + 
      8*G[{-y, 0, -1, -1}, x] - 5*G[{-y, 0, 0, -1}, x] + 
      2*G[{-y, -y^(-1), -1, -1}, x] - G[{-y, -y^(-1), 0, -1}, x] + 
      2*G[{-y, -y, -1, -1}, x] - G[{-y, -y, 0, -1}, x] + 
      (-13*G[{-1}, x] + G[{0}, y] - 18*G[{1}, y] + 11*G[{-y^(-1)}, x])*
       Zeta[3]), MI[25] -> -9/8 + e*((3*G[{-1}, x])/2 - (3*G[{0}, y])/2 + 
      3*G[{1}, y]) + e^2*(Pi^2 + G[{-1}, x]*(3*G[{0}, y] - 6*G[{1}, y]) - 
      (3*G[{0, 0}, y])/2 + 3*G[{0, 1}, y] + 3*G[{1, 0}, y] - 
      6*G[{1, 1}, y]) + e^5*Help[Fam1, 25] + 
    e^3*(Pi^2*((-5*G[{-1}, x])/2 + (3*G[{0}, y])/4 - (7*G[{1}, y])/2 + 
        2*G[{-y^(-1)}, x]) + G[{-y}, x]*(-3*G[{1, 0}, y] + 6*G[{1, 1}, y]) + 
      G[{-y^(-1)}, x]*(3*G[{0, 0}, y] - 6*G[{0, 1}, y] - 3*G[{1, 0}, y] + 
        6*G[{1, 1}, y]) + G[{-1}, x]*(3*G[{0, 0}, y] - 6*G[{0, 1}, y] - 
        6*G[{1, 0}, y] + 12*G[{1, 1}, y]) + 
      G[{1}, y]*(12*G[{-1, -1}, x] - 6*G[{-y^(-1), -1}, x] - 
        6*G[{-y, -1}, x]) + G[{0}, y]*(-6*G[{-1, -1}, x] + 
        3*G[{-y^(-1), -1}, x] + 3*G[{-y, -1}, x]) - 12*G[{-1, -1, -1}, x] + 
      6*G[{-1, 0, -1}, x] - (3*G[{0, 0, 0}, y])/2 + 3*G[{0, 0, 1}, y] + 
      6*G[{-y^(-1), -1, -1}, x] - 3*G[{-y^(-1), 0, -1}, x] + 
      6*G[{-y, -1, -1}, x] - 3*G[{-y, 0, -1}, x] + 15*Zeta[3]) + 
    e^4*((97*Pi^4)/240 + G[{-1, -1}, x]*(-6*G[{0, 0}, y] + 12*G[{0, 1}, y] + 
        12*G[{1, 0}, y] - 24*G[{1, 1}, y]) + G[{-1, -y^(-1)}, x]*
       (-6*G[{0, 0}, y] + 12*G[{0, 1}, y] + 6*G[{1, 0}, y] - 
        12*G[{1, 1}, y]) - 12*G[{-1, -y}, x]*G[{1, 1}, y] + 
      G[{0, 1}, y]*(-6*G[{-y^(-1), -1}, x] - 6*G[{-y^(-1), -y^(-1)}, x] - 
        6*G[{-y, -1}, x] - 6*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*((-3*G[{0}, y])/2 + 7*G[{1}, y]) + 
        2*G[{-1}, y]*G[{-y^(-1)}, x] + (G[{0}, y]*G[{-y^(-1)}, x])/2 - 
        2*G[{-1}, y]*G[{-y}, x] + G[{1}, y]*((-13*G[{-y^(-1)}, x])/2 + 
          (3*G[{-y}, x])/2) + 7*G[{-1, -1}, x] - 4*G[{-1, -y^(-1)}, x] - 
        2*G[{0, -1}, y] + (3*G[{0, 0}, y])/4 - 2*G[{0, 1}, y] - 
        2*G[{1, 0}, y] + 12*G[{1, 1}, y] - (7*G[{-y^(-1), -1}, x])/2 + 
        2*G[{-y^(-1), -y^(-1)}, x] - (7*G[{-y, -1}, x])/2 + 
        2*G[{-y, -y^(-1)}, x]) + G[{0, 0}, y]*(3*G[{-y^(-1), -1}, x] + 
        3*G[{-y^(-1), -y^(-1)}, x] + 3*G[{-y, -1}, x] + 
        3*G[{-y, -y^(-1)}, x]) + G[{1, 0}, y]*(6*G[{-1, -y}, x] - 
        6*G[{-y^(-1), -1}, x] - 3*G[{-y^(-1), -y^(-1)}, x] - 
        3*G[{-y^(-1), -y}, x] - 6*G[{-y, -1}, x] - 3*G[{-y, -y^(-1)}, x] - 
        3*G[{-y, -y}, x]) + G[{1, 1}, y]*(12*G[{-y^(-1), -1}, x] + 
        6*G[{-y^(-1), -y^(-1)}, x] + 6*G[{-y^(-1), -y}, x] + 
        12*G[{-y, -1}, x] + 6*G[{-y, -y^(-1)}, x] + 6*G[{-y, -y}, x]) + 
      G[{-1}, x]*(3*G[{0, 0, 0}, y] - 6*G[{0, 0, 1}, y]) + 
      G[{-y}, x]*(-3*G[{-1, 0, 0}, y] + 6*G[{-1, 0, 1}, y] - 
        6*G[{0, 1, 0}, y] + 12*G[{0, 1, 1}, y] - 6*G[{1, 0, 0}, y] + 
        12*G[{1, 0, 1}, y] + 24*G[{1, 1, 0}, y] - 48*G[{1, 1, 1}, y]) + 
      G[{-y^(-1)}, x]*(3*G[{-1, 0, 0}, y] - 6*G[{-1, 0, 1}, y] + 
        9*G[{0, 0, 0}, y] - 18*G[{0, 0, 1}, y] - 18*G[{0, 1, 0}, y] + 
        36*G[{0, 1, 1}, y] - 18*G[{1, 0, 0}, y] + 36*G[{1, 0, 1}, y] + 
        24*G[{1, 1, 0}, y] - 48*G[{1, 1, 1}, y]) + 
      G[{1}, y]*(-24*G[{-1, -1, -1}, x] + 12*G[{-1, -y^(-1), -1}, x] + 
        12*G[{-1, -y, -1}, x] + 12*G[{-y^(-1), -1, -1}, x] - 
        6*G[{-y^(-1), -y^(-1), -1}, x] - 6*G[{-y^(-1), -y, -1}, x] + 
        12*G[{-y, -1, -1}, x] - 6*G[{-y, -y^(-1), -1}, x] - 
        6*G[{-y, -y, -1}, x]) + G[{0}, y]*(12*G[{-1, -1, -1}, x] - 
        6*G[{-1, -y^(-1), -1}, x] - 6*G[{-1, -y, -1}, x] - 
        6*G[{-y^(-1), -1, -1}, x] + 3*G[{-y^(-1), -y^(-1), -1}, x] + 
        3*G[{-y^(-1), -y, -1}, x] - 6*G[{-y, -1, -1}, x] + 
        3*G[{-y, -y^(-1), -1}, x] + 3*G[{-y, -y, -1}, x]) + 
      72*G[{-1, -1, -1, -1}, x] - 36*G[{-1, -1, 0, -1}, x] - 
      24*G[{-1, 0, -1, -1}, x] + 12*G[{-1, 0, 0, -1}, x] - 
      12*G[{-1, -y^(-1), -1, -1}, x] + 6*G[{-1, -y^(-1), 0, -1}, x] - 
      12*G[{-1, -y, -1, -1}, x] + 6*G[{-1, -y, 0, -1}, x] - 
      3*G[{0, -1, 0, 0}, y] + 6*G[{0, -1, 0, 1}, y] - 
      (3*G[{0, 0, 0, 0}, y])/2 + 3*G[{0, 0, 0, 1}, y] - 
      6*G[{0, 0, 1, 0}, y] + 12*G[{0, 0, 1, 1}, y] - 6*G[{0, 1, 0, 0}, y] + 
      12*G[{0, 1, 0, 1}, y] + 24*G[{0, 1, 1, 0}, y] - 48*G[{0, 1, 1, 1}, y] - 
      6*G[{1, 0, 0, 0}, y] + 12*G[{1, 0, 0, 1}, y] + 24*G[{1, 0, 1, 0}, y] - 
      48*G[{1, 0, 1, 1}, y] + 24*G[{1, 1, 0, 0}, y] - 48*G[{1, 1, 0, 1}, y] - 
      48*G[{1, 1, 1, 0}, y] + 96*G[{1, 1, 1, 1}, y] - 
      36*G[{-y^(-1), -1, -1, -1}, x] + 18*G[{-y^(-1), -1, 0, -1}, x] + 
      12*G[{-y^(-1), 0, -1, -1}, x] - 6*G[{-y^(-1), 0, 0, -1}, x] + 
      6*G[{-y^(-1), -y^(-1), -1, -1}, x] - 3*G[{-y^(-1), -y^(-1), 0, -1}, 
        x] + 6*G[{-y^(-1), -y, -1, -1}, x] - 3*G[{-y^(-1), -y, 0, -1}, x] - 
      36*G[{-y, -1, -1, -1}, x] + 18*G[{-y, -1, 0, -1}, x] + 
      12*G[{-y, 0, -1, -1}, x] - 6*G[{-y, 0, 0, -1}, x] + 
      6*G[{-y, -y^(-1), -1, -1}, x] - 3*G[{-y, -y^(-1), 0, -1}, x] + 
      6*G[{-y, -y, -1, -1}, x] - 3*G[{-y, -y, 0, -1}, x] + 
      (-36*G[{-1}, x] + 12*G[{0}, y] - 45*G[{1}, y] + 21*G[{-y^(-1)}, x])*
       Zeta[3]), MI[26] -> e^2*((-2*Pi^2)/3 - G[{0, 0}, y] + 
      2*G[{0, 1}, y]) + e^5*Help[Fam1, 26] + 
    e^3*(Pi^2*((-8*G[{-1}, y])/3 + G[{0}, y]/6 + 2*G[{1}, y] + 
        (2*G[{-y^(-1)}, x])/3) + G[{-y}, x]*(G[{1, 0}, y] - 2*G[{1, 1}, y]) + 
      G[{-y^(-1)}, x]*(G[{0, 0}, y] - 2*G[{0, 1}, y] - G[{1, 0}, y] + 
        2*G[{1, 1}, y]) + G[{0}, y]*(G[{-y^(-1), -1}, x] - G[{-y, -1}, x]) + 
      G[{1}, y]*(-2*G[{-y^(-1), -1}, x] + 2*G[{-y, -1}, x]) - 
      4*G[{-1, 0, 0}, y] + 8*G[{-1, 0, 1}, y] - 2*G[{0, 0, 0}, y] + 
      4*G[{0, 0, 1}, y] + 5*G[{0, 1, 0}, y] - 10*G[{0, 1, 1}, y] + 
      3*G[{1, 0, 0}, y] - 6*G[{1, 0, 1}, y] + 2*G[{-y^(-1), -1, -1}, x] - 
      G[{-y^(-1), 0, -1}, x] - 2*G[{-y, -1, -1}, x] + G[{-y, 0, -1}, x] - 
      7*Zeta[3]) + e^4*((-23*Pi^4)/40 + G[{0, 0}, y]*
       (G[{-y^(-1), -y^(-1)}, x] - 2*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(-(G[{0}, y]*G[{-y^(-1)}, x])/6 + G[{1}, y]*
         ((-11*G[{-y^(-1)}, x])/6 - G[{-y}, x]/6) + 
        G[{-1}, y]*((4*G[{-y^(-1)}, x])/3 + (4*G[{-y}, x])/3) - 
        (32*G[{-1, -1}, y])/3 + (2*G[{-1, 0}, y])/3 + 8*G[{-1, 1}, y] + 
        (4*G[{0, -1}, y])/3 - G[{0, 1}, y]/6 + 8*G[{1, -1}, y] - 
        G[{1, 0}, y]/2 - 6*G[{1, 1}, y] - (3*G[{-y^(-1), -1}, x])/2 + 
        (2*G[{-y^(-1), -y^(-1)}, x])/3 + (3*G[{-y, -1}, x])/2 - 
        (4*G[{-y, -y^(-1)}, x])/3) + G[{0, 1}, y]*
       (-2*G[{-y^(-1), -y^(-1)}, x] + 4*G[{-y, -y^(-1)}, x]) + 
      G[{1, 1}, y]*(2*G[{-y^(-1), -y^(-1)}, x] + 4*G[{-y^(-1), -y}, x] - 
        4*G[{-y, -y^(-1)}, x] - 2*G[{-y, -y}, x]) + 
      G[{1, 0}, y]*(-G[{-y^(-1), -y^(-1)}, x] - 2*G[{-y^(-1), -y}, x] + 
        2*G[{-y, -y^(-1)}, x] + G[{-y, -y}, x]) + G[{-y^(-1)}, x]*
       (2*G[{-1, 0, 0}, y] - 4*G[{-1, 0, 1}, y] + 2*G[{0, 0, 0}, y] - 
        4*G[{0, 0, 1}, y] - 6*G[{0, 1, 0}, y] + 12*G[{0, 1, 1}, y] - 
        5*G[{1, 0, 0}, y] + 10*G[{1, 0, 1}, y] + 7*G[{1, 1, 0}, y] - 
        14*G[{1, 1, 1}, y]) + G[{-y}, x]*(2*G[{-1, 0, 0}, y] - 
        4*G[{-1, 0, 1}, y] + G[{0, 1, 0}, y] - 2*G[{0, 1, 1}, y] + 
        2*G[{1, 0, 0}, y] - 4*G[{1, 0, 1}, y] - 7*G[{1, 1, 0}, y] + 
        14*G[{1, 1, 1}, y]) + G[{0}, y]*(-4*G[{-y^(-1), -1, -1}, x] + 
        G[{-y^(-1), -y^(-1), -1}, x] + 2*G[{-y^(-1), -y, -1}, x] + 
        4*G[{-y, -1, -1}, x] - 2*G[{-y, -y^(-1), -1}, x] - 
        G[{-y, -y, -1}, x]) + G[{1}, y]*(8*G[{-y^(-1), -1, -1}, x] - 
        2*G[{-y^(-1), -y^(-1), -1}, x] - 4*G[{-y^(-1), -y, -1}, x] - 
        8*G[{-y, -1, -1}, x] + 4*G[{-y, -y^(-1), -1}, x] + 
        2*G[{-y, -y, -1}, x]) - 16*G[{-1, -1, 0, 0}, y] + 
      32*G[{-1, -1, 0, 1}, y] - 8*G[{-1, 0, 0, 0}, y] + 
      16*G[{-1, 0, 0, 1}, y] + 20*G[{-1, 0, 1, 0}, y] - 
      40*G[{-1, 0, 1, 1}, y] + 12*G[{-1, 1, 0, 0}, y] - 
      24*G[{-1, 1, 0, 1}, y] + 2*G[{0, -1, 0, 0}, y] - 
      4*G[{0, -1, 0, 1}, y] - 4*G[{0, 0, 0, 0}, y] + 8*G[{0, 0, 0, 1}, y] + 
      9*G[{0, 0, 1, 0}, y] - 18*G[{0, 0, 1, 1}, y] + 10*G[{0, 1, 0, 0}, y] - 
      20*G[{0, 1, 0, 1}, y] - 23*G[{0, 1, 1, 0}, y] + 46*G[{0, 1, 1, 1}, y] + 
      12*G[{1, -1, 0, 0}, y] - 24*G[{1, -1, 0, 1}, y] + 
      6*G[{1, 0, 0, 0}, y] - 12*G[{1, 0, 0, 1}, y] - 15*G[{1, 0, 1, 0}, y] + 
      30*G[{1, 0, 1, 1}, y] - 9*G[{1, 1, 0, 0}, y] + 18*G[{1, 1, 0, 1}, y] - 
      16*G[{-y^(-1), -1, -1, -1}, x] + 7*G[{-y^(-1), -1, 0, -1}, x] + 
      4*G[{-y^(-1), 0, -1, -1}, x] - G[{-y^(-1), 0, 0, -1}, x] + 
      2*G[{-y^(-1), -y^(-1), -1, -1}, x] - G[{-y^(-1), -y^(-1), 0, -1}, x] + 
      4*G[{-y^(-1), -y, -1, -1}, x] - 2*G[{-y^(-1), -y, 0, -1}, x] + 
      16*G[{-y, -1, -1, -1}, x] - 7*G[{-y, -1, 0, -1}, x] - 
      4*G[{-y, 0, -1, -1}, x] + G[{-y, 0, 0, -1}, x] - 
      4*G[{-y, -y^(-1), -1, -1}, x] + 2*G[{-y, -y^(-1), 0, -1}, x] - 
      2*G[{-y, -y, -1, -1}, x] + G[{-y, -y, 0, -1}, x] + 
      (-28*G[{-1}, y] + 3*G[{0}, y] + 21*G[{1}, y] + 7*G[{-y^(-1)}, x])*
       Zeta[3]), MI[27] -> -7/12 + e*((4*G[{-1}, x])/3 - G[{0}, y]/2 + 
      G[{1}, y]) + e^2*((5*Pi^2)/9 + G[{-1}, x]*(2*G[{0}, y] - 4*G[{1}, y]) - 
      (4*G[{-1, -1}, x])/3) + e^5*Help[Fam1, 27] + 
    e^3*(Pi^2*((-23*G[{-1}, x])/9 - G[{0}, y]/6 - (5*G[{1}, y])/3 + 
        2*G[{-y^(-1)}, x]) + G[{-y}, x]*(-3*G[{1, 0}, y] + 6*G[{1, 1}, y]) + 
      G[{-y^(-1)}, x]*(3*G[{0, 0}, y] - 6*G[{0, 1}, y] - 3*G[{1, 0}, y] + 
        6*G[{1, 1}, y]) + G[{1}, y]*(16*G[{-1, -1}, x] - 
        6*G[{-y^(-1), -1}, x] - 6*G[{-y, -1}, x]) + 
      G[{0}, y]*(-8*G[{-1, -1}, x] + 3*G[{-y^(-1), -1}, x] + 
        3*G[{-y, -1}, x]) - (32*G[{-1, -1, -1}, x])/3 + 6*G[{-1, 0, -1}, x] - 
      3*G[{0, 1, 0}, y] + 6*G[{0, 1, 1}, y] - 3*G[{1, 0, 0}, y] + 
      6*G[{1, 0, 1}, y] + 6*G[{1, 1, 0}, y] - 12*G[{1, 1, 1}, y] + 
      6*G[{-y^(-1), -1, -1}, x] - 3*G[{-y^(-1), 0, -1}, x] + 
      6*G[{-y, -1, -1}, x] - 3*G[{-y, 0, -1}, x] + (29*Zeta[3])/3) + 
    e^4*((23*Pi^4)/40 + G[{-1, -y^(-1)}, x]*(-12*G[{0, 0}, y] + 
        24*G[{0, 1}, y] + 12*G[{1, 0}, y] - 24*G[{1, 1}, y]) - 
      24*G[{-1, -y}, x]*G[{1, 1}, y] + G[{0, 1}, y]*
       (-6*G[{-y^(-1), -y^(-1)}, x] - 12*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*((2*G[{0}, y])/3 + (20*G[{1}, y])/3) + 
        4*G[{-1}, y]*G[{-y^(-1)}, x] - (G[{0}, y]*G[{-y^(-1)}, x])/2 + 
        G[{1}, y]*((-11*G[{-y^(-1)}, x])/2 + G[{-y}, x]/2) - 
        4*G[{-1}, y]*G[{-y}, x] + (104*G[{-1, -1}, x])/9 - 
        8*G[{-1, -y^(-1)}, x] - 4*G[{0, -1}, y] + G[{0, 1}, y]/2 + 
        G[{1, 0}, y]/2 + 5*G[{1, 1}, y] - (9*G[{-y^(-1), -1}, x])/2 + 
        2*G[{-y^(-1), -y^(-1)}, x] - (9*G[{-y, -1}, x])/2 + 
        4*G[{-y, -y^(-1)}, x]) + G[{0, 0}, y]*(3*G[{-y^(-1), -y^(-1)}, x] + 
        6*G[{-y, -y^(-1)}, x]) + G[{1, 0}, y]*(12*G[{-1, -y}, x] - 
        3*G[{-y^(-1), -y^(-1)}, x] - 6*G[{-y^(-1), -y}, x] - 
        6*G[{-y, -y^(-1)}, x] - 3*G[{-y, -y}, x]) + 
      G[{1, 1}, y]*(6*G[{-y^(-1), -y^(-1)}, x] + 12*G[{-y^(-1), -y}, x] + 
        12*G[{-y, -y^(-1)}, x] + 6*G[{-y, -y}, x]) + 
      G[{-y}, x]*(-6*G[{-1, 0, 0}, y] + 12*G[{-1, 0, 1}, y] - 
        3*G[{0, 1, 0}, y] + 6*G[{0, 1, 1}, y] - 6*G[{1, 0, 0}, y] + 
        12*G[{1, 0, 1}, y] + 21*G[{1, 1, 0}, y] - 42*G[{1, 1, 1}, y]) + 
      G[{-y^(-1)}, x]*(6*G[{-1, 0, 0}, y] - 12*G[{-1, 0, 1}, y] + 
        6*G[{0, 0, 0}, y] - 12*G[{0, 0, 1}, y] - 18*G[{0, 1, 0}, y] + 
        36*G[{0, 1, 1}, y] - 15*G[{1, 0, 0}, y] + 30*G[{1, 0, 1}, y] + 
        21*G[{1, 1, 0}, y] - 42*G[{1, 1, 1}, y]) + 
      G[{-1}, x]*(12*G[{0, 1, 0}, y] - 24*G[{0, 1, 1}, y] + 
        12*G[{1, 0, 0}, y] - 24*G[{1, 0, 1}, y] - 24*G[{1, 1, 0}, y] + 
        48*G[{1, 1, 1}, y]) + G[{1}, y]*(-64*G[{-1, -1, -1}, x] + 
        24*G[{-1, -y^(-1), -1}, x] + 24*G[{-1, -y, -1}, x] + 
        24*G[{-y^(-1), -1, -1}, x] - 6*G[{-y^(-1), -y^(-1), -1}, x] - 
        12*G[{-y^(-1), -y, -1}, x] + 24*G[{-y, -1, -1}, x] - 
        12*G[{-y, -y^(-1), -1}, x] - 6*G[{-y, -y, -1}, x]) + 
      G[{0}, y]*(32*G[{-1, -1, -1}, x] - 12*G[{-1, -y^(-1), -1}, x] - 
        12*G[{-1, -y, -1}, x] - 12*G[{-y^(-1), -1, -1}, x] + 
        3*G[{-y^(-1), -y^(-1), -1}, x] + 6*G[{-y^(-1), -y, -1}, x] - 
        12*G[{-y, -1, -1}, x] + 6*G[{-y, -y^(-1), -1}, x] + 
        3*G[{-y, -y, -1}, x]) + (320*G[{-1, -1, -1, -1}, x])/3 - 
      48*G[{-1, -1, 0, -1}, x] - 24*G[{-1, 0, -1, -1}, x] + 
      6*G[{-1, 0, 0, -1}, x] - 24*G[{-1, -y^(-1), -1, -1}, x] + 
      12*G[{-1, -y^(-1), 0, -1}, x] - 24*G[{-1, -y, -1, -1}, x] + 
      12*G[{-1, -y, 0, -1}, x] - 6*G[{0, -1, 0, 0}, y] + 
      12*G[{0, -1, 0, 1}, y] - 3*G[{0, 0, 1, 0}, y] + 6*G[{0, 0, 1, 1}, y] - 
      6*G[{0, 1, 0, 0}, y] + 12*G[{0, 1, 0, 1}, y] + 21*G[{0, 1, 1, 0}, y] - 
      42*G[{0, 1, 1, 1}, y] - 6*G[{1, 0, 0, 0}, y] + 12*G[{1, 0, 0, 1}, y] + 
      21*G[{1, 0, 1, 0}, y] - 42*G[{1, 0, 1, 1}, y] + 21*G[{1, 1, 0, 0}, y] - 
      42*G[{1, 1, 0, 1}, y] - 42*G[{1, 1, 1, 0}, y] + 84*G[{1, 1, 1, 1}, y] - 
      48*G[{-y^(-1), -1, -1, -1}, x] + 21*G[{-y^(-1), -1, 0, -1}, x] + 
      12*G[{-y^(-1), 0, -1, -1}, x] - 3*G[{-y^(-1), 0, 0, -1}, x] + 
      6*G[{-y^(-1), -y^(-1), -1, -1}, x] - 3*G[{-y^(-1), -y^(-1), 0, -1}, 
        x] + 12*G[{-y^(-1), -y, -1, -1}, x] - 6*G[{-y^(-1), -y, 0, -1}, x] - 
      48*G[{-y, -1, -1, -1}, x] + 21*G[{-y, -1, 0, -1}, x] + 
      12*G[{-y, 0, -1, -1}, x] - 3*G[{-y, 0, 0, -1}, x] + 
      12*G[{-y, -y^(-1), -1, -1}, x] - 6*G[{-y, -y^(-1), 0, -1}, x] + 
      6*G[{-y, -y, -1, -1}, x] - 3*G[{-y, -y, 0, -1}, x] + 
      ((-110*G[{-1}, x])/3 + G[{0}, y] - 23*G[{1}, y] + 21*G[{-y^(-1)}, x])*
       Zeta[3]), MI[28] -> e^2*(Pi^2/3 + G[{0, 0}, y]/2 - G[{0, 1}, y]) + 
    e^5*Help[Fam1, 28] + e^3*(Pi^2*((-2*G[{-1}, x])/3 - (2*G[{-1}, y])/3 + 
        G[{0}, y]/4 - (4*G[{1}, y])/3 + (2*G[{-y^(-1)}, x])/3) + 
      G[{-1}, x]*(-G[{0, 0}, y] + 2*G[{0, 1}, y]) + 
      G[{-y}, x]*(G[{1, 0}, y] - 2*G[{1, 1}, y]) + 
      G[{-y^(-1)}, x]*(G[{0, 0}, y] - 2*G[{0, 1}, y] - G[{1, 0}, y] + 
        2*G[{1, 1}, y]) + G[{0}, y]*(G[{-y^(-1), -1}, x] - G[{-y, -1}, x]) + 
      G[{1}, y]*(-2*G[{-y^(-1), -1}, x] + 2*G[{-y, -1}, x]) - 
      G[{-1, 0, 0}, y] + 2*G[{-1, 0, 1}, y] + (3*G[{0, 0, 0}, y])/2 - 
      3*G[{0, 0, 1}, y] - 2*G[{1, 0, 0}, y] + 4*G[{1, 0, 1}, y] + 
      2*G[{-y^(-1), -1, -1}, x] - G[{-y^(-1), 0, -1}, x] - 
      2*G[{-y, -1, -1}, x] + G[{-y, 0, -1}, x] + (5*Zeta[3])/2) + 
    e^4*((-21*Pi^4)/80 + G[{-1, -1}, x]*(2*G[{0, 0}, y] - 4*G[{0, 1}, y]) + 
      G[{-1, -y^(-1)}, x]*(-2*G[{0, 0}, y] + 4*G[{0, 1}, y] + 
        2*G[{1, 0}, y] - 4*G[{1, 1}, y]) + 4*G[{-1, -y}, x]*G[{1, 1}, y] + 
      G[{0, 1}, y]*(2*G[{-y^(-1), -1}, x] - 2*G[{-y^(-1), -y^(-1)}, x] + 
        2*G[{-y, -1}, x] - 2*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*((4*G[{-1}, y])/3 - G[{0}, y]/2 + (8*G[{1}, y])/3) + 
        (G[{0}, y]*G[{-y^(-1)}, x])/2 + G[{1}, y]*((-7*G[{-y^(-1)}, x])/6 - 
          (3*G[{-y}, x])/2) + G[{-1}, y]*((-2*G[{-y^(-1)}, x])/3 - 
          (2*G[{-y}, x])/3) + (4*G[{-1, -1}, x])/3 + (4*G[{-1, -1}, y])/3 - 
        G[{-1, 0}, y]/2 + (8*G[{-1, 1}, y])/3 - (4*G[{-1, -y^(-1)}, x])/3 - 
        2*G[{0, -1}, y] - (3*G[{0, 0}, y])/4 - 5*G[{0, 1}, y] + 
        (8*G[{1, -1}, y])/3 - G[{1, 0}, y] + (16*G[{1, 1}, y])/3 - 
        (13*G[{-y^(-1), -1}, x])/6 + (2*G[{-y^(-1), -y^(-1)}, x])/3 + 
        (5*G[{-y, -1}, x])/6 + (2*G[{-y, -y^(-1)}, x])/3) + 
      G[{0, 0}, y]*(-G[{-y^(-1), -1}, x] + G[{-y^(-1), -y^(-1)}, x] - 
        G[{-y, -1}, x] + G[{-y, -y^(-1)}, x]) + 
      G[{1, 1}, y]*(2*G[{-y^(-1), -y^(-1)}, x] - 2*G[{-y^(-1), -y}, x] + 
        2*G[{-y, -y^(-1)}, x] - 2*G[{-y, -y}, x]) + 
      G[{1, 0}, y]*(-2*G[{-1, -y}, x] - G[{-y^(-1), -y^(-1)}, x] + 
        G[{-y^(-1), -y}, x] - G[{-y, -y^(-1)}, x] + G[{-y, -y}, x]) + 
      G[{-1}, x]*(2*G[{-1, 0, 0}, y] - 4*G[{-1, 0, 1}, y] - 
        3*G[{0, 0, 0}, y] + 6*G[{0, 0, 1}, y] + 4*G[{1, 0, 0}, y] - 
        8*G[{1, 0, 1}, y]) + G[{-y^(-1)}, x]*(-G[{-1, 0, 0}, y] + 
        2*G[{-1, 0, 1}, y] + 3*G[{0, 0, 0}, y] - 6*G[{0, 0, 1}, y] - 
        2*G[{0, 1, 0}, y] + 4*G[{0, 1, 1}, y] - 4*G[{1, 0, 0}, y] + 
        8*G[{1, 0, 1}, y] + 4*G[{1, 1, 0}, y] - 8*G[{1, 1, 1}, y]) + 
      G[{-y}, x]*(-G[{-1, 0, 0}, y] + 2*G[{-1, 0, 1}, y] + 
        2*G[{0, 1, 0}, y] - 4*G[{0, 1, 1}, y] - 4*G[{1, 1, 0}, y] + 
        8*G[{1, 1, 1}, y]) + G[{0}, y]*(-2*G[{-1, -y^(-1), -1}, x] + 
        2*G[{-1, -y, -1}, x] - 4*G[{-y^(-1), -1, -1}, x] + 
        G[{-y^(-1), -y^(-1), -1}, x] - G[{-y^(-1), -y, -1}, x] + 
        4*G[{-y, -1, -1}, x] + G[{-y, -y^(-1), -1}, x] - 
        G[{-y, -y, -1}, x]) + G[{1}, y]*(4*G[{-1, -y^(-1), -1}, x] - 
        4*G[{-1, -y, -1}, x] + 8*G[{-y^(-1), -1, -1}, x] - 
        2*G[{-y^(-1), -y^(-1), -1}, x] + 2*G[{-y^(-1), -y, -1}, x] - 
        8*G[{-y, -1, -1}, x] - 2*G[{-y, -y^(-1), -1}, x] + 
        2*G[{-y, -y, -1}, x]) + 2*G[{-1, -1, 0, 0}, y] - 
      4*G[{-1, -1, 0, 1}, y] - 3*G[{-1, 0, 0, 0}, y] + 
      6*G[{-1, 0, 0, 1}, y] + 4*G[{-1, 1, 0, 0}, y] - 8*G[{-1, 1, 0, 1}, y] - 
      4*G[{-1, -y^(-1), -1, -1}, x] + 2*G[{-1, -y^(-1), 0, -1}, x] + 
      4*G[{-1, -y, -1, -1}, x] - 2*G[{-1, -y, 0, -1}, x] - 
      3*G[{0, -1, 0, 0}, y] + 6*G[{0, -1, 0, 1}, y] + 
      (3*G[{0, 0, 0, 0}, y])/2 - 3*G[{0, 0, 0, 1}, y] - 
      6*G[{0, 1, 0, 0}, y] + 12*G[{0, 1, 0, 1}, y] + 4*G[{1, -1, 0, 0}, y] - 
      8*G[{1, -1, 0, 1}, y] - 6*G[{1, 0, 0, 0}, y] + 12*G[{1, 0, 0, 1}, y] + 
      8*G[{1, 1, 0, 0}, y] - 16*G[{1, 1, 0, 1}, y] - 
      16*G[{-y^(-1), -1, -1, -1}, x] + 4*G[{-y^(-1), -1, 0, -1}, x] + 
      6*G[{-y^(-1), 0, -1, -1}, x] - 2*G[{-y^(-1), 0, 0, -1}, x] + 
      2*G[{-y^(-1), -y^(-1), -1, -1}, x] - G[{-y^(-1), -y^(-1), 0, -1}, x] - 
      2*G[{-y^(-1), -y, -1, -1}, x] + G[{-y^(-1), -y, 0, -1}, x] + 
      16*G[{-y, -1, -1, -1}, x] - 4*G[{-y, -1, 0, -1}, x] - 
      6*G[{-y, 0, -1, -1}, x] + 2*G[{-y, 0, 0, -1}, x] + 
      2*G[{-y, -y^(-1), -1, -1}, x] - G[{-y, -y^(-1), 0, -1}, x] - 
      2*G[{-y, -y, -1, -1}, x] + G[{-y, -y, 0, -1}, x] + 
      (-5*G[{-1}, x] - 5*G[{-1}, y] - 2*G[{0}, y] - 10*G[{1}, y] + 
        5*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[29] -> -1/2 + e*G[{-1}, x] + e^2*((-5*Pi^2)/6 - 2*G[{-1, -1}, x] - 
      G[{0, 0}, y] + 2*G[{0, 1}, y]) + e^5*Help[Fam1, 29] + 
    e^3*(Pi^2*((4*G[{-1}, x])/3 + (4*G[{-1}, y])/3 - G[{0}, y]/2 + 
        (8*G[{1}, y])/3 - (4*G[{-y^(-1)}, x])/3) + 
      G[{-1}, x]*(2*G[{0, 0}, y] - 4*G[{0, 1}, y]) + 
      G[{-y^(-1)}, x]*(-2*G[{0, 0}, y] + 4*G[{0, 1}, y] + 2*G[{1, 0}, y] - 
        4*G[{1, 1}, y]) + G[{-y}, x]*(-2*G[{1, 0}, y] + 4*G[{1, 1}, y]) + 
      G[{1}, y]*(4*G[{-y^(-1), -1}, x] - 4*G[{-y, -1}, x]) + 
      G[{0}, y]*(-2*G[{-y^(-1), -1}, x] + 2*G[{-y, -1}, x]) + 
      4*G[{-1, -1, -1}, x] - 2*G[{-1, 0, -1}, x] + 2*G[{-1, 0, 0}, y] - 
      4*G[{-1, 0, 1}, y] + 2*G[{0, -1, -1}, x] - 3*G[{0, 0, 0}, y] + 
      6*G[{0, 0, 1}, y] + 4*G[{1, 0, 0}, y] - 8*G[{1, 0, 1}, y] - 
      4*G[{-y^(-1), -1, -1}, x] + 2*G[{-y^(-1), 0, -1}, x] + 
      4*G[{-y, -1, -1}, x] - 2*G[{-y, 0, -1}, x] - 10*Zeta[3]) + 
    e^4*((11*Pi^4)/40 + G[{-1, -1}, x]*(-4*G[{0, 0}, y] + 8*G[{0, 1}, y]) - 
      16*G[{-1, -y}, x]*G[{1, 1}, y] + G[{0, 0}, y]*
       (4*G[{1 - y^(-1) - y, -y^(-1)}, x] + 2*G[{-y^(-1), -1}, x] - 
        2*G[{-y^(-1), -y^(-1)}, x] + 2*G[{-y, -1}, x] - 
        2*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*((-8*G[{-1}, y])/3 + 3*G[{0}, y] - (4*G[{1}, y])/3) + 
        G[{0}, y]*(-2*G[{1 - y^(-1) - y}, x] - G[{-y^(-1)}, x]) + 
        G[{-1}, y]*((4*G[{-y^(-1)}, x])/3 + (4*G[{-y}, x])/3) + 
        G[{1}, y]*(-4*G[{1 - y^(-1) - y}, x] + (7*G[{-y^(-1)}, x])/3 + 
          3*G[{-y}, x]) - (10*G[{-1, -1}, x])/3 - (8*G[{-1, -1}, y])/3 + 
        G[{-1, 0}, y] - (16*G[{-1, 1}, y])/3 - G[{0, -1}, x]/3 + 
        (28*G[{0, -1}, y])/3 + (17*G[{0, 0}, y])/6 + 14*G[{0, 1}, y] - 
        (16*G[{1, -1}, y])/3 + 2*G[{1, 0}, y] - (32*G[{1, 1}, y])/3 - 
        2*G[{(1 - I*Sqrt[3])/2, 0}, y] - 4*G[{(1 - I*Sqrt[3])/2, 1}, y] - 
        2*G[{(1 + I*Sqrt[3])/2, 0}, y] - 4*G[{(1 + I*Sqrt[3])/2, 1}, y] + 
        (2*G[{1 - y^(-1) - y, -1}, x])/3 + 
        (8*G[{1 - y^(-1) - y, -y^(-1)}, x])/3 + (13*G[{-y^(-1), -1}, x])/3 - 
        (4*G[{-y^(-1), -y^(-1)}, x])/3 - (5*G[{-y, -1}, x])/3 - 
        (4*G[{-y, -y^(-1)}, x])/3) + G[{0, 1}, y]*
       (-8*G[{1 - y^(-1) - y, -y^(-1)}, x] - 4*G[{-y^(-1), -1}, x] + 
        4*G[{-y^(-1), -y^(-1)}, x] - 4*G[{-y, -1}, x] + 
        4*G[{-y, -y^(-1)}, x]) + G[{1, 0}, y]*(8*G[{-1, -y}, x] - 
        4*G[{1 - y^(-1) - y, -y^(-1)}, x] - 4*G[{1 - y^(-1) - y, -y}, x] + 
        2*G[{-y^(-1), -y^(-1)}, x] - 2*G[{-y^(-1), -y}, x] + 
        2*G[{-y, -y^(-1)}, x] - 2*G[{-y, -y}, x]) + 
      G[{1, 1}, y]*(8*G[{1 - y^(-1) - y, -y^(-1)}, x] + 
        8*G[{1 - y^(-1) - y, -y}, x] - 4*G[{-y^(-1), -y^(-1)}, x] + 
        4*G[{-y^(-1), -y}, x] - 4*G[{-y, -y^(-1)}, x] + 4*G[{-y, -y}, x]) + 
      G[{-y}, x]*(2*G[{-1, 0, 0}, y] - 4*G[{-1, 0, 1}, y] - 
        4*G[{0, 1, 0}, y] + 8*G[{0, 1, 1}, y] + 8*G[{1, 1, 0}, y] - 
        16*G[{1, 1, 1}, y]) + G[{1 - y^(-1) - y}, x]*(-4*G[{0, 0, 0}, y] + 
        8*G[{0, 0, 1}, y] - 4*G[{0, 1, 0}, y] + 8*G[{0, 1, 1}, y] - 
        4*G[{1, 0, 0}, y] + 8*G[{1, 0, 1}, y] + 8*G[{1, 1, 0}, y] - 
        16*G[{1, 1, 1}, y]) + G[{-y^(-1)}, x]*(2*G[{-1, 0, 0}, y] - 
        4*G[{-1, 0, 1}, y] - 6*G[{0, 0, 0}, y] + 12*G[{0, 0, 1}, y] + 
        4*G[{0, 1, 0}, y] - 8*G[{0, 1, 1}, y] + 8*G[{1, 0, 0}, y] - 
        16*G[{1, 0, 1}, y] - 8*G[{1, 1, 0}, y] + 16*G[{1, 1, 1}, y]) + 
      G[{-1}, x]*(-4*G[{-1, 0, 0}, y] + 8*G[{-1, 0, 1}, y] + 
        10*G[{0, 0, 0}, y] - 20*G[{0, 0, 1}, y] + 4*G[{0, 1, 0}, y] - 
        8*G[{0, 1, 1}, y] - 4*G[{1, 0, 0}, y] + 8*G[{1, 0, 1}, y] - 
        8*G[{1, 1, 0}, y] + 16*G[{1, 1, 1}, y]) + 
      G[{1}, y]*(16*G[{-1, -y, -1}, x] - 8*G[{1 - y^(-1) - y, -y^(-1), -1}, 
          x] - 8*G[{1 - y^(-1) - y, -y, -1}, x] - 
        16*G[{-y^(-1), -1, -1}, x] + 4*G[{-y^(-1), -y^(-1), -1}, x] - 
        4*G[{-y^(-1), -y, -1}, x] + 16*G[{-y, -1, -1}, x] + 
        4*G[{-y, -y^(-1), -1}, x] - 4*G[{-y, -y, -1}, x]) + 
      G[{0}, y]*(-8*G[{-1, -y, -1}, x] + 4*G[{1 - y^(-1) - y, -y^(-1), -1}, 
          x] + 4*G[{1 - y^(-1) - y, -y, -1}, x] + 8*G[{-y^(-1), -1, -1}, x] - 
        2*G[{-y^(-1), -y^(-1), -1}, x] + 2*G[{-y^(-1), -y, -1}, x] - 
        8*G[{-y, -1, -1}, x] - 2*G[{-y, -y^(-1), -1}, x] + 
        2*G[{-y, -y, -1}, x]) - 8*G[{-1, -1, -1, -1}, x] - 
      4*G[{-1, -1, 0, 0}, y] + 8*G[{-1, -1, 0, 1}, y] + 
      4*G[{-1, 0, -1, -1}, x] - 2*G[{-1, 0, 0, -1}, x] + 
      6*G[{-1, 0, 0, 0}, y] - 12*G[{-1, 0, 0, 1}, y] - 
      8*G[{-1, 1, 0, 0}, y] + 16*G[{-1, 1, 0, 1}, y] - 
      16*G[{-1, -y, -1, -1}, x] + 8*G[{-1, -y, 0, -1}, x] - 
      12*G[{0, -1, -1, -1}, x] + 4*G[{0, -1, 0, -1}, x] + 
      14*G[{0, -1, 0, 0}, y] - 28*G[{0, -1, 0, 1}, y] + 
      2*G[{0, 0, -1, -1}, x] + G[{0, 0, 0, 0}, y] - 2*G[{0, 0, 0, 1}, y] - 
      4*G[{0, 0, 1, 0}, y] + 8*G[{0, 0, 1, 1}, y] + 16*G[{0, 1, 0, 0}, y] - 
      32*G[{0, 1, 0, 1}, y] - 8*G[{0, 1, 1, 0}, y] + 16*G[{0, 1, 1, 1}, y] - 
      8*G[{1, -1, 0, 0}, y] + 16*G[{1, -1, 0, 1}, y] + 
      12*G[{1, 0, 0, 0}, y] - 24*G[{1, 0, 0, 1}, y] - 16*G[{1, 1, 0, 0}, y] + 
      32*G[{1, 1, 0, 1}, y] - 4*G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, y] + 
      8*G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, y] - 
      4*G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, y] + 
      8*G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, y] - 
      4*G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, y] + 
      8*G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, y] + 
      8*G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, y] - 
      16*G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, y] - 
      4*G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, y] + 
      8*G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, y] - 
      4*G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, y] + 
      8*G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, y] - 
      4*G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, y] + 
      8*G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, y] + 
      8*G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, y] - 
      16*G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, y] + 
      4*G[{1 - y^(-1) - y, -1, 0, -1}, x] + 
      8*G[{1 - y^(-1) - y, -y^(-1), -1, -1}, x] - 
      4*G[{1 - y^(-1) - y, -y^(-1), 0, -1}, x] + 
      8*G[{1 - y^(-1) - y, -y, -1, -1}, x] - 
      4*G[{1 - y^(-1) - y, -y, 0, -1}, x] + 32*G[{-y^(-1), -1, -1, -1}, x] - 
      8*G[{-y^(-1), -1, 0, -1}, x] - 12*G[{-y^(-1), 0, -1, -1}, x] + 
      4*G[{-y^(-1), 0, 0, -1}, x] - 4*G[{-y^(-1), -y^(-1), -1, -1}, x] + 
      2*G[{-y^(-1), -y^(-1), 0, -1}, x] + 4*G[{-y^(-1), -y, -1, -1}, x] - 
      2*G[{-y^(-1), -y, 0, -1}, x] - 32*G[{-y, -1, -1, -1}, x] + 
      8*G[{-y, -1, 0, -1}, x] + 12*G[{-y, 0, -1, -1}, x] - 
      4*G[{-y, 0, 0, -1}, x] - 4*G[{-y, -y^(-1), -1, -1}, x] + 
      2*G[{-y, -y^(-1), 0, -1}, x] + 4*G[{-y, -y, -1, -1}, x] - 
      2*G[{-y, -y, 0, -1}, x] + (6*G[{-1}, x] + 10*G[{-1}, y] + 4*G[{0}, y] + 
        20*G[{1}, y] + 4*G[{(1 - I*Sqrt[3])/2}, y] + 
        4*G[{(1 + I*Sqrt[3])/2}, y] + 4*G[{1 - y^(-1) - y}, x] - 
        10*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[30] -> -4/3 + e*((7*G[{-1}, x])/3 - (3*G[{0}, y])/2 + 3*G[{1}, y]) + 
    e^2*((11*Pi^2)/9 + G[{-1}, x]*(4*G[{0}, y] - 8*G[{1}, y]) - 
      (4*G[{-1, -1}, x])/3 - G[{0, 0}, y] + 2*G[{0, 1}, y] + 2*G[{1, 0}, y] - 
      4*G[{1, 1}, y]) + e^5*Help[Fam1, 30] + 
    e^3*(Pi^2*((-23*G[{-1}, x])/9 + (7*G[{0}, y])/6 - (11*G[{1}, y])/3 + 
        (4*G[{-y^(-1)}, x])/3) + G[{-y}, x]*(-2*G[{1, 0}, y] + 
        4*G[{1, 1}, y]) + G[{-y^(-1)}, x]*(2*G[{0, 0}, y] - 4*G[{0, 1}, y] - 
        2*G[{1, 0}, y] + 4*G[{1, 1}, y]) + G[{-1}, x]*
       (4*G[{0, 0}, y] - 8*G[{0, 1}, y] - 8*G[{1, 0}, y] + 16*G[{1, 1}, y]) + 
      G[{1}, y]*(16*G[{-1, -1}, x] - 4*G[{-y^(-1), -1}, x] - 
        4*G[{-y, -1}, x]) + G[{0}, y]*(-8*G[{-1, -1}, x] + 
        2*G[{-y^(-1), -1}, x] + 2*G[{-y, -1}, x]) - (32*G[{-1, -1, -1}, x])/
       3 + 4*G[{-1, 0, -1}, x] - 2*G[{0, 1, 0}, y] + 4*G[{0, 1, 1}, y] - 
      2*G[{1, 0, 0}, y] + 4*G[{1, 0, 1}, y] + 4*G[{1, 1, 0}, y] - 
      8*G[{1, 1, 1}, y] + 4*G[{-y^(-1), -1, -1}, x] - 
      2*G[{-y^(-1), 0, -1}, x] + 4*G[{-y, -1, -1}, x] - 2*G[{-y, 0, -1}, x] + 
      (29*Zeta[3])/3) + e^4*((-203*Pi^4)/360 + G[{-1, -1}, x]*
       (-16*G[{0, 0}, y] + 32*G[{0, 1}, y] + 32*G[{1, 0}, y] - 
        64*G[{1, 1}, y]) + G[{0, 0}, y]*(2*G[{-y^(-1), -y^(-1)}, x] + 
        4*G[{-y, -1}, x] - 2*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*((-14*G[{0}, y])/3 + (28*G[{1}, y])/3) - 
        (4*G[{-1}, y]*G[{-y^(-1)}, x])/3 + G[{0}, y]*G[{-y^(-1)}, x] + 
        (4*G[{-1}, y]*G[{-y}, x])/3 + G[{1}, y]*((-11*G[{-y^(-1)}, x])/3 + 
          (5*G[{-y}, x])/3) + (8*G[{-1, -1}, x])/9 + (4*G[{0, -1}, y])/3 - 
        G[{0, 1}, y] - G[{1, 0}, y] + (22*G[{1, 1}, y])/3 - 
        3*G[{-y^(-1), -1}, x] + (4*G[{-y^(-1), -y^(-1)}, x])/3 - 
        G[{-y, -1}, x]/3 - (4*G[{-y, -y^(-1)}, x])/3) + 
      G[{0, 1}, y]*(-4*G[{-y^(-1), -y^(-1)}, x] - 8*G[{-y, -1}, x] + 
        4*G[{-y, -y^(-1)}, x]) + G[{1, 0}, y]*(-4*G[{-y^(-1), -1}, x] - 
        2*G[{-y^(-1), -y^(-1)}, x] + 2*G[{-y^(-1), -y}, x] - 
        4*G[{-y, -1}, x] + 2*G[{-y, -y^(-1)}, x] - 2*G[{-y, -y}, x]) + 
      G[{1, 1}, y]*(8*G[{-y^(-1), -1}, x] + 4*G[{-y^(-1), -y^(-1)}, x] - 
        4*G[{-y^(-1), -y}, x] + 8*G[{-y, -1}, x] - 4*G[{-y, -y^(-1)}, x] + 
        4*G[{-y, -y}, x]) + G[{-y}, x]*(2*G[{-1, 0, 0}, y] - 
        4*G[{-1, 0, 1}, y] - 6*G[{0, 1, 0}, y] + 12*G[{0, 1, 1}, y] - 
        2*G[{1, 0, 0}, y] + 4*G[{1, 0, 1}, y] + 12*G[{1, 1, 0}, y] - 
        24*G[{1, 1, 1}, y]) + G[{-y^(-1)}, x]*(-2*G[{-1, 0, 0}, y] + 
        4*G[{-1, 0, 1}, y] + 6*G[{0, 0, 0}, y] - 12*G[{0, 0, 1}, y] - 
        6*G[{0, 1, 0}, y] + 12*G[{0, 1, 1}, y] - 10*G[{1, 0, 0}, y] + 
        20*G[{1, 0, 1}, y] + 12*G[{1, 1, 0}, y] - 24*G[{1, 1, 1}, y]) + 
      G[{1}, y]*(8*G[{-y^(-1), -1, -1}, x] - 4*G[{-y^(-1), -y^(-1), -1}, x] + 
        4*G[{-y^(-1), -y, -1}, x] + 8*G[{-y, -1, -1}, x] + 
        4*G[{-y, -y^(-1), -1}, x] - 4*G[{-y, -y, -1}, x]) + 
      G[{0}, y]*(-4*G[{-y^(-1), -1, -1}, x] + 2*G[{-y^(-1), -y^(-1), -1}, 
          x] - 2*G[{-y^(-1), -y, -1}, x] - 4*G[{-y, -1, -1}, x] - 
        2*G[{-y, -y^(-1), -1}, x] + 2*G[{-y, -y, -1}, x]) + 
      (128*G[{-1, -1, -1, -1}, x])/3 - 16*G[{-1, -1, 0, -1}, x] - 
      24*G[{-1, 0, -1, -1}, x] + 12*G[{-1, 0, 0, -1}, x] + 
      2*G[{0, -1, 0, 0}, y] - 4*G[{0, -1, 0, 1}, y] - 10*G[{0, 0, 1, 0}, y] + 
      20*G[{0, 0, 1, 1}, y] - 6*G[{0, 1, 0, 0}, y] + 12*G[{0, 1, 0, 1}, y] + 
      20*G[{0, 1, 1, 0}, y] - 40*G[{0, 1, 1, 1}, y] - 6*G[{1, 0, 0, 0}, y] + 
      12*G[{1, 0, 0, 1}, y] + 20*G[{1, 0, 1, 0}, y] - 40*G[{1, 0, 1, 1}, y] + 
      20*G[{1, 1, 0, 0}, y] - 40*G[{1, 1, 0, 1}, y] - 40*G[{1, 1, 1, 0}, y] + 
      80*G[{1, 1, 1, 1}, y] - 24*G[{-y^(-1), -1, -1, -1}, x] + 
      8*G[{-y^(-1), -1, 0, -1}, x] + 12*G[{-y^(-1), 0, -1, -1}, x] - 
      6*G[{-y^(-1), 0, 0, -1}, x] + 4*G[{-y^(-1), -y^(-1), -1, -1}, x] - 
      2*G[{-y^(-1), -y^(-1), 0, -1}, x] - 4*G[{-y^(-1), -y, -1, -1}, x] + 
      2*G[{-y^(-1), -y, 0, -1}, x] - 24*G[{-y, -1, -1, -1}, x] + 
      8*G[{-y, -1, 0, -1}, x] + 12*G[{-y, 0, -1, -1}, x] - 
      6*G[{-y, 0, 0, -1}, x] - 4*G[{-y, -y^(-1), -1, -1}, x] + 
      2*G[{-y, -y^(-1), 0, -1}, x] + 4*G[{-y, -y, -1, -1}, x] - 
      2*G[{-y, -y, 0, -1}, x] + ((-62*G[{-1}, x])/3 + 9*G[{0}, y] - 
        28*G[{1}, y] + 10*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[31] -> 2/3 + e*((-5*G[{-1}, x])/3 + G[{0}, y]/2 - G[{1}, y]) + 
    e^2*((-47*Pi^2)/72 + G[{-1}, x]*(-2*G[{0}, y] + 4*G[{1}, y]) + 
      (8*G[{-1, -1}, x])/3 - G[{0, -1}, x]/2) + e^5*Help[Fam1, 31] + 
    e^3*(Pi^2*((47*G[{-1}, x])/18 + (4*G[{1}, y])/3 - (4*G[{-y^(-1)}, x])/
         3) + G[{-y}, x]*(2*G[{1, 0}, y] - 4*G[{1, 1}, y]) + 
      G[{-y^(-1)}, x]*(-2*G[{0, 0}, y] + 4*G[{0, 1}, y] + 2*G[{1, 0}, y] - 
        4*G[{1, 1}, y]) + G[{0}, y]*(8*G[{-1, -1}, x] - 
        2*G[{-y^(-1), -1}, x] - 2*G[{-y, -1}, x]) + 
      G[{1}, y]*(-16*G[{-1, -1}, x] + 4*G[{-y^(-1), -1}, x] + 
        4*G[{-y, -1}, x]) + (16*G[{-1, -1, -1}, x])/3 - 2*G[{-1, 0, -1}, x] + 
      3*G[{0, -1, -1}, x] - (3*G[{0, 0, -1}, x])/2 + 2*G[{0, 1, 0}, y] - 
      4*G[{0, 1, 1}, y] + 2*G[{1, 0, 0}, y] - 4*G[{1, 0, 1}, y] - 
      4*G[{1, 1, 0}, y] + 8*G[{1, 1, 1}, y] - 4*G[{-y^(-1), -1, -1}, x] + 
      2*G[{-y^(-1), 0, -1}, x] - 4*G[{-y, -1, -1}, x] + 2*G[{-y, 0, -1}, x] - 
      (85*Zeta[3])/12) + e^4*((-2*Pi^4)/9 + 16*G[{-1, -y}, x]*
       G[{1, 1}, y] + G[{-1, -y^(-1)}, x]*(8*G[{0, 0}, y] - 16*G[{0, 1}, y] - 
        8*G[{1, 0}, y] + 16*G[{1, 1}, y]) + G[{0, 1}, y]*
       (-8*G[{-y^(-1), -1}, x] + 4*G[{-y^(-1), -y^(-1)}, x] - 
        4*G[{-y, -y^(-1)}, x]) + Pi^2*((-16*G[{-1}, x]*G[{1}, y])/3 + 
        (4*G[{-1}, y]*G[{-y^(-1)}, x])/3 - G[{0}, y]*G[{-y^(-1)}, x] + 
        G[{1}, y]*(G[{-y^(-1)}, x] - (13*G[{-y}, x])/3) - 
        (4*G[{-1}, y]*G[{-y}, x])/3 - (94*G[{-1, -1}, x])/9 + 
        (16*G[{-1, -y^(-1)}, x])/3 - G[{0, -1}, x]/2 - (4*G[{0, -1}, y])/3 - 
        (13*G[{0, 1}, y])/3 + G[{1, 0}, y] + (10*G[{1, 1}, y])/3 + 
        (17*G[{-y^(-1), -1}, x])/3 - (4*G[{-y^(-1), -y^(-1)}, x])/3 + 
        3*G[{-y, -1}, x] + (4*G[{-y, -y^(-1)}, x])/3) + 
      G[{0, 0}, y]*(4*G[{-y^(-1), -1}, x] - 2*G[{-y^(-1), -y^(-1)}, x] + 
        2*G[{-y, -y^(-1)}, x]) + G[{1, 1}, y]*(8*G[{-y^(-1), -1}, x] - 
        4*G[{-y^(-1), -y^(-1)}, x] + 4*G[{-y^(-1), -y}, x] + 
        8*G[{-y, -1}, x] + 4*G[{-y, -y^(-1)}, x] - 4*G[{-y, -y}, x]) + 
      G[{1, 0}, y]*(-8*G[{-1, -y}, x] - 4*G[{-y^(-1), -1}, x] + 
        2*G[{-y^(-1), -y^(-1)}, x] - 2*G[{-y^(-1), -y}, x] - 
        4*G[{-y, -1}, x] - 2*G[{-y, -y^(-1)}, x] + 2*G[{-y, -y}, x]) + 
      G[{-1}, x]*(-8*G[{0, 1, 0}, y] + 16*G[{0, 1, 1}, y] - 
        8*G[{1, 0, 0}, y] + 16*G[{1, 0, 1}, y] + 16*G[{1, 1, 0}, y] - 
        32*G[{1, 1, 1}, y]) + G[{-y^(-1)}, x]*(2*G[{-1, 0, 0}, y] - 
        4*G[{-1, 0, 1}, y] - 6*G[{0, 0, 0}, y] + 12*G[{0, 0, 1}, y] + 
        2*G[{0, 1, 0}, y] - 4*G[{0, 1, 1}, y] + 6*G[{1, 0, 0}, y] - 
        12*G[{1, 0, 1}, y] - 4*G[{1, 1, 0}, y] + 8*G[{1, 1, 1}, y]) + 
      G[{-y}, x]*(-2*G[{-1, 0, 0}, y] + 4*G[{-1, 0, 1}, y] + 
        2*G[{0, 1, 0}, y] - 4*G[{0, 1, 1}, y] - 2*G[{1, 0, 0}, y] + 
        4*G[{1, 0, 1}, y] - 4*G[{1, 1, 0}, y] + 8*G[{1, 1, 1}, y]) + 
      G[{0}, y]*(-32*G[{-1, -1, -1}, x] + 8*G[{-1, -y^(-1), -1}, x] + 
        8*G[{-1, -y, -1}, x] + 12*G[{-y^(-1), -1, -1}, x] - 
        2*G[{-y^(-1), -y^(-1), -1}, x] + 2*G[{-y^(-1), -y, -1}, x] + 
        12*G[{-y, -1, -1}, x] + 2*G[{-y, -y^(-1), -1}, x] - 
        2*G[{-y, -y, -1}, x]) + G[{1}, y]*(64*G[{-1, -1, -1}, x] - 
        16*G[{-1, -y^(-1), -1}, x] - 16*G[{-1, -y, -1}, x] - 
        24*G[{-y^(-1), -1, -1}, x] + 4*G[{-y^(-1), -y^(-1), -1}, x] - 
        4*G[{-y^(-1), -y, -1}, x] - 24*G[{-y, -1, -1}, x] - 
        4*G[{-y, -y^(-1), -1}, x] + 4*G[{-y, -y, -1}, x]) - 
      (256*G[{-1, -1, -1, -1}, x])/3 + 24*G[{-1, -1, 0, -1}, x] + 
      12*G[{-1, 0, -1, -1}, x] + 2*G[{-1, 0, 0, -1}, x] + 
      16*G[{-1, -y^(-1), -1, -1}, x] - 8*G[{-1, -y^(-1), 0, -1}, x] + 
      16*G[{-1, -y, -1, -1}, x] - 8*G[{-1, -y, 0, -1}, x] - 
      14*G[{0, -1, -1, -1}, x] + 4*G[{0, -1, 0, -1}, x] - 
      2*G[{0, -1, 0, 0}, y] + 4*G[{0, -1, 0, 1}, y] + 
      9*G[{0, 0, -1, -1}, x] - (5*G[{0, 0, 0, -1}, x])/2 + 
      2*G[{0, 0, 1, 0}, y] - 4*G[{0, 0, 1, 1}, y] - 2*G[{0, 1, 0, 0}, y] + 
      4*G[{0, 1, 0, 1}, y] - 4*G[{0, 1, 1, 0}, y] + 8*G[{0, 1, 1, 1}, y] + 
      6*G[{1, 0, 0, 0}, y] - 12*G[{1, 0, 0, 1}, y] - 4*G[{1, 0, 1, 0}, y] + 
      8*G[{1, 0, 1, 1}, y] - 4*G[{1, 1, 0, 0}, y] + 8*G[{1, 1, 0, 1}, y] + 
      8*G[{1, 1, 1, 0}, y] - 16*G[{1, 1, 1, 1}, y] + 
      40*G[{-y^(-1), -1, -1, -1}, x] - 8*G[{-y^(-1), -1, 0, -1}, x] - 
      12*G[{-y^(-1), 0, -1, -1}, x] + 2*G[{-y^(-1), 0, 0, -1}, x] - 
      4*G[{-y^(-1), -y^(-1), -1, -1}, x] + 2*G[{-y^(-1), -y^(-1), 0, -1}, 
        x] + 4*G[{-y^(-1), -y, -1, -1}, x] - 2*G[{-y^(-1), -y, 0, -1}, x] + 
      40*G[{-y, -1, -1, -1}, x] - 8*G[{-y, -1, 0, -1}, x] - 
      12*G[{-y, 0, -1, -1}, x] + 2*G[{-y, 0, 0, -1}, x] + 
      4*G[{-y, -y^(-1), -1, -1}, x] - 2*G[{-y, -y^(-1), 0, -1}, x] - 
      4*G[{-y, -y, -1, -1}, x] + 2*G[{-y, -y, 0, -1}, x] + 
      ((85*G[{-1}, x])/3 + 10*G[{1}, y] - 10*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[32] -> -2/3 + e*((5*G[{-1}, x])/3 - G[{0}, y]/2 + G[{1}, y]) + 
    e^2*((5*Pi^2)/18 + G[{-1}, x]*(2*G[{0}, y] - 4*G[{1}, y]) - 
      (8*G[{-1, -1}, x])/3) + e^5*Help[Fam1, 32] + 
    e^3*(Pi^2*((-19*G[{-1}, x])/9 - G[{0}, y]/2 - G[{1}, y]/3 + 
        (4*G[{-y^(-1)}, x])/3) + G[{-y}, x]*(-2*G[{1, 0}, y] + 
        4*G[{1, 1}, y]) + G[{-y^(-1)}, x]*(2*G[{0, 0}, y] - 4*G[{0, 1}, y] - 
        2*G[{1, 0}, y] + 4*G[{1, 1}, y]) + G[{1}, y]*(16*G[{-1, -1}, x] - 
        4*G[{-y^(-1), -1}, x] - 4*G[{-y, -1}, x]) + 
      G[{0}, y]*(-8*G[{-1, -1}, x] + 2*G[{-y^(-1), -1}, x] + 
        2*G[{-y, -1}, x]) - (16*G[{-1, -1, -1}, x])/3 + 4*G[{-1, 0, -1}, x] - 
      2*G[{0, 1, 0}, y] + 4*G[{0, 1, 1}, y] - 2*G[{1, 0, 0}, y] + 
      4*G[{1, 0, 1}, y] + 4*G[{1, 1, 0}, y] - 8*G[{1, 1, 1}, y] + 
      4*G[{-y^(-1), -1, -1}, x] - 2*G[{-y^(-1), 0, -1}, x] + 
      4*G[{-y, -1, -1}, x] - 2*G[{-y, 0, -1}, x] + (13*Zeta[3])/3) + 
    e^4*((107*Pi^4)/120 + G[{-1, -y^(-1)}, x]*(-12*G[{0, 0}, y] + 
        24*G[{0, 1}, y] + 12*G[{1, 0}, y] - 24*G[{1, 1}, y]) - 
      24*G[{-1, -y}, x]*G[{1, 1}, y] + G[{0, 1}, y]*
       (-4*G[{-y^(-1), -y^(-1)}, x] - 12*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*(2*G[{0}, y] + 4*G[{1}, y]) + 
        4*G[{-1}, y]*G[{-y^(-1)}, x] - (G[{0}, y]*G[{-y^(-1)}, x])/3 + 
        G[{1}, y]*((-11*G[{-y^(-1)}, x])/3 - G[{-y}, x]) - 
        4*G[{-1}, y]*G[{-y}, x] + (112*G[{-1, -1}, x])/9 - 
        8*G[{-1, -y^(-1)}, x] - 4*G[{0, -1}, y] + G[{0, 1}, y]/3 + 
        G[{1, 0}, y]/3 + 2*G[{1, 1}, y] - 3*G[{-y^(-1), -1}, x] + 
        (4*G[{-y^(-1), -y^(-1)}, x])/3 - 3*G[{-y, -1}, x] + 
        4*G[{-y, -y^(-1)}, x]) + G[{0, 0}, y]*(2*G[{-y^(-1), -y^(-1)}, x] + 
        6*G[{-y, -y^(-1)}, x]) + G[{1, 0}, y]*(12*G[{-1, -y}, x] - 
        2*G[{-y^(-1), -y^(-1)}, x] - 6*G[{-y^(-1), -y}, x] - 
        6*G[{-y, -y^(-1)}, x] - 2*G[{-y, -y}, x]) + 
      G[{1, 1}, y]*(4*G[{-y^(-1), -y^(-1)}, x] + 12*G[{-y^(-1), -y}, x] + 
        12*G[{-y, -y^(-1)}, x] + 4*G[{-y, -y}, x]) + 
      G[{-y}, x]*(-6*G[{-1, 0, 0}, y] + 12*G[{-1, 0, 1}, y] - 
        6*G[{1, 0, 0}, y] + 12*G[{1, 0, 1}, y] + 16*G[{1, 1, 0}, y] - 
        32*G[{1, 1, 1}, y]) + G[{-y^(-1)}, x]*(6*G[{-1, 0, 0}, y] - 
        12*G[{-1, 0, 1}, y] + 4*G[{0, 0, 0}, y] - 8*G[{0, 0, 1}, y] - 
        16*G[{0, 1, 0}, y] + 32*G[{0, 1, 1}, y] - 10*G[{1, 0, 0}, y] + 
        20*G[{1, 0, 1}, y] + 16*G[{1, 1, 0}, y] - 32*G[{1, 1, 1}, y]) + 
      G[{-1}, x]*(12*G[{0, 1, 0}, y] - 24*G[{0, 1, 1}, y] + 
        12*G[{1, 0, 0}, y] - 24*G[{1, 0, 1}, y] - 24*G[{1, 1, 0}, y] + 
        48*G[{1, 1, 1}, y]) + G[{1}, y]*(-64*G[{-1, -1, -1}, x] - 
        8*G[{-1, 0, -1}, x] + 24*G[{-1, -y^(-1), -1}, x] + 
        24*G[{-1, -y, -1}, x] + 16*G[{-y^(-1), -1, -1}, x] + 
        4*G[{-y^(-1), 0, -1}, x] - 4*G[{-y^(-1), -y^(-1), -1}, x] - 
        12*G[{-y^(-1), -y, -1}, x] + 16*G[{-y, -1, -1}, x] + 
        4*G[{-y, 0, -1}, x] - 12*G[{-y, -y^(-1), -1}, x] - 
        4*G[{-y, -y, -1}, x]) + G[{0}, y]*(32*G[{-1, -1, -1}, x] + 
        4*G[{-1, 0, -1}, x] - 12*G[{-1, -y^(-1), -1}, x] - 
        12*G[{-1, -y, -1}, x] - 8*G[{-y^(-1), -1, -1}, x] - 
        2*G[{-y^(-1), 0, -1}, x] + 2*G[{-y^(-1), -y^(-1), -1}, x] + 
        6*G[{-y^(-1), -y, -1}, x] - 8*G[{-y, -1, -1}, x] - 
        2*G[{-y, 0, -1}, x] + 6*G[{-y, -y^(-1), -1}, x] + 
        2*G[{-y, -y, -1}, x]) + (256*G[{-1, -1, -1, -1}, x])/3 - 
      32*G[{-1, -1, 0, -1}, x] - 8*G[{-1, 0, -1, -1}, x] - 
      4*G[{-1, 0, 0, -1}, x] - 24*G[{-1, -y^(-1), -1, -1}, x] + 
      12*G[{-1, -y^(-1), 0, -1}, x] - 24*G[{-1, -y, -1, -1}, x] + 
      12*G[{-1, -y, 0, -1}, x] - 6*G[{0, -1, 0, 0}, y] + 
      12*G[{0, -1, 0, 1}, y] + 2*G[{0, 0, 1, 0}, y] - 4*G[{0, 0, 1, 1}, y] - 
      4*G[{0, 1, 0, 0}, y] + 8*G[{0, 1, 0, 1}, y] + 12*G[{0, 1, 1, 0}, y] - 
      24*G[{0, 1, 1, 1}, y] - 4*G[{1, 0, 0, 0}, y] + 8*G[{1, 0, 0, 1}, y] + 
      12*G[{1, 0, 1, 0}, y] - 24*G[{1, 0, 1, 1}, y] + 12*G[{1, 1, 0, 0}, y] - 
      24*G[{1, 1, 0, 1}, y] - 24*G[{1, 1, 1, 0}, y] + 48*G[{1, 1, 1, 1}, y] - 
      32*G[{-y^(-1), -1, -1, -1}, x] + 12*G[{-y^(-1), -1, 0, -1}, x] + 
      4*G[{-y^(-1), 0, -1, -1}, x] + 2*G[{-y^(-1), 0, 0, -1}, x] + 
      4*G[{-y^(-1), -y^(-1), -1, -1}, x] - 2*G[{-y^(-1), -y^(-1), 0, -1}, 
        x] + 12*G[{-y^(-1), -y, -1, -1}, x] - 6*G[{-y^(-1), -y, 0, -1}, x] - 
      32*G[{-y, -1, -1, -1}, x] + 12*G[{-y, -1, 0, -1}, x] + 
      4*G[{-y, 0, -1, -1}, x] + 2*G[{-y, 0, 0, -1}, x] + 
      12*G[{-y, -y^(-1), -1, -1}, x] - 6*G[{-y, -y^(-1), 0, -1}, x] + 
      4*G[{-y, -y, -1, -1}, x] - 2*G[{-y, -y, 0, -1}, x] + 
      ((-58*G[{-1}, x])/3 - G[{0}, y] - 8*G[{1}, y] + 10*G[{-y^(-1)}, x])*
       Zeta[3]), MI[33] -> e^2*((2*Pi^2)/3 + G[{0, 0}, y] - 2*G[{0, 1}, y]) + 
    e^5*Help[Fam1, 33] + e^3*(Pi^2*(4*G[{-1}, y] - G[{0}, y]/6 - 
        (4*G[{1}, y])/3 - (4*G[{-y^(-1)}, x])/3) + 
      G[{-y^(-1)}, x]*(-2*G[{0, 0}, y] + 4*G[{0, 1}, y] + 2*G[{1, 0}, y] - 
        4*G[{1, 1}, y]) + G[{-y}, x]*(-2*G[{1, 0}, y] + 4*G[{1, 1}, y]) + 
      G[{1}, y]*(4*G[{-y^(-1), -1}, x] - 4*G[{-y, -1}, x]) + 
      G[{0}, y]*(-2*G[{-y^(-1), -1}, x] + 2*G[{-y, -1}, x]) + 
      6*G[{-1, 0, 0}, y] - 12*G[{-1, 0, 1}, y] + 2*G[{0, 0, 0}, y] - 
      4*G[{0, 0, 1}, y] - 8*G[{0, 1, 0}, y] + 16*G[{0, 1, 1}, y] - 
      2*G[{1, 0, 0}, y] + 4*G[{1, 0, 1}, y] - 4*G[{-y^(-1), -1, -1}, x] + 
      2*G[{-y^(-1), 0, -1}, x] + 4*G[{-y, -1, -1}, x] - 2*G[{-y, 0, -1}, x] + 
      5*Zeta[3]) + e^4*((259*Pi^4)/360 + G[{0, 1}, y]*
       (4*G[{-y^(-1), -y^(-1)}, x] - 4*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(-(G[{0}, y]*G[{-y^(-1)}, x]) + G[{-1}, y]*
         ((-4*G[{-y^(-1)}, x])/3 - (4*G[{-y}, x])/3) + 
        G[{1}, y]*((7*G[{-y^(-1)}, x])/3 + 3*G[{-y}, x]) + 
        (40*G[{-1, -1}, y])/3 + (5*G[{-1, 0}, y])/3 - (40*G[{-1, 1}, y])/3 + 
        (2*G[{0, 0}, y])/3 + 10*G[{0, 1}, y] - (40*G[{1, -1}, y])/3 + 
        (5*G[{1, 0}, y])/3 + (13*G[{-y^(-1), -1}, x])/3 - 
        (4*G[{-y^(-1), -y^(-1)}, x])/3 - (13*G[{-y, -1}, x])/3 + 
        (4*G[{-y, -y^(-1)}, x])/3) + G[{0, 0}, y]*
       (-2*G[{-y^(-1), -y^(-1)}, x] + 2*G[{-y, -y^(-1)}, x]) + 
      G[{1, 0}, y]*(2*G[{-y^(-1), -y^(-1)}, x] + 2*G[{-y^(-1), -y}, x] - 
        2*G[{-y, -y^(-1)}, x] - 2*G[{-y, -y}, x]) + 
      G[{1, 1}, y]*(-4*G[{-y^(-1), -y^(-1)}, x] - 4*G[{-y^(-1), -y}, x] + 
        4*G[{-y, -y^(-1)}, x] + 4*G[{-y, -y}, x]) + 
      G[{-y}, x]*(-2*G[{-1, 0, 0}, y] + 4*G[{-1, 0, 1}, y] - 
        2*G[{1, 0, 0}, y] + 4*G[{1, 0, 1}, y] + 12*G[{1, 1, 0}, y] - 
        24*G[{1, 1, 1}, y]) + G[{-y^(-1)}, x]*(-2*G[{-1, 0, 0}, y] + 
        4*G[{-1, 0, 1}, y] - 8*G[{0, 0, 0}, y] + 16*G[{0, 0, 1}, y] + 
        12*G[{0, 1, 0}, y] - 24*G[{0, 1, 1}, y] + 10*G[{1, 0, 0}, y] - 
        20*G[{1, 0, 1}, y] - 12*G[{1, 1, 0}, y] + 24*G[{1, 1, 1}, y]) + 
      G[{1}, y]*(-16*G[{-y^(-1), -1, -1}, x] - 4*G[{-y^(-1), 0, -1}, x] + 
        4*G[{-y^(-1), -y^(-1), -1}, x] + 4*G[{-y^(-1), -y, -1}, x] + 
        16*G[{-y, -1, -1}, x] + 4*G[{-y, 0, -1}, x] - 
        4*G[{-y, -y^(-1), -1}, x] - 4*G[{-y, -y, -1}, x]) + 
      G[{0}, y]*(8*G[{-y^(-1), -1, -1}, x] + 2*G[{-y^(-1), 0, -1}, x] - 
        2*G[{-y^(-1), -y^(-1), -1}, x] - 2*G[{-y^(-1), -y, -1}, x] - 
        8*G[{-y, -1, -1}, x] - 2*G[{-y, 0, -1}, x] + 
        2*G[{-y, -y^(-1), -1}, x] + 2*G[{-y, -y, -1}, x]) + 
      20*G[{-1, -1, 0, 0}, y] - 40*G[{-1, -1, 0, 1}, y] + 
      20*G[{-1, 0, 0, 0}, y] - 40*G[{-1, 0, 0, 1}, y] - 
      40*G[{-1, 0, 1, 0}, y] + 80*G[{-1, 0, 1, 1}, y] - 
      20*G[{-1, 1, 0, 0}, y] + 40*G[{-1, 1, 0, 1}, y] + 
      4*G[{0, 0, 0, 0}, y] - 8*G[{0, 0, 0, 1}, y] - 6*G[{0, 0, 1, 0}, y] + 
      12*G[{0, 0, 1, 1}, y] - 6*G[{0, 1, 0, 0}, y] + 12*G[{0, 1, 0, 1}, y] + 
      32*G[{0, 1, 1, 0}, y] - 64*G[{0, 1, 1, 1}, y] - 
      20*G[{1, -1, 0, 0}, y] + 40*G[{1, -1, 0, 1}, y] + 
      20*G[{1, 0, 1, 0}, y] - 40*G[{1, 0, 1, 1}, y] + 
      32*G[{-y^(-1), -1, -1, -1}, x] - 8*G[{-y^(-1), -1, 0, -1}, x] - 
      4*G[{-y^(-1), 0, -1, -1}, x] - 2*G[{-y^(-1), 0, 0, -1}, x] - 
      4*G[{-y^(-1), -y^(-1), -1, -1}, x] + 2*G[{-y^(-1), -y^(-1), 0, -1}, 
        x] - 4*G[{-y^(-1), -y, -1, -1}, x] + 2*G[{-y^(-1), -y, 0, -1}, x] - 
      32*G[{-y, -1, -1, -1}, x] + 8*G[{-y, -1, 0, -1}, x] + 
      4*G[{-y, 0, -1, -1}, x] + 2*G[{-y, 0, 0, -1}, x] + 
      4*G[{-y, -y^(-1), -1, -1}, x] - 2*G[{-y, -y^(-1), 0, -1}, x] + 
      4*G[{-y, -y, -1, -1}, x] - 2*G[{-y, -y, 0, -1}, x] + 
      (30*G[{-1}, y] + 9*G[{0}, y] - 10*G[{1}, y] - 10*G[{-y^(-1)}, x])*
       Zeta[3]), MI[34] -> 7/12 + e*((-4*G[{-1}, x])/3 + G[{0}, y]/2 - 
      G[{1}, y]) + e^2*((-5*Pi^2)/9 + G[{-1}, x]*(-2*G[{0}, y] + 
        4*G[{1}, y]) + (4*G[{-1, -1}, x])/3) + e^5*Help[Fam1, 34] + 
    e^3*(Pi^2*((29*G[{-1}, x])/9 + G[{0}, y]/2 + G[{1}, y]/3 - 
        (4*G[{-y^(-1)}, x])/3) + G[{-y}, x]*(2*G[{1, 0}, y] - 
        4*G[{1, 1}, y]) + G[{-y^(-1)}, x]*(-2*G[{0, 0}, y] + 4*G[{0, 1}, y] + 
        2*G[{1, 0}, y] - 4*G[{1, 1}, y]) + G[{0}, y]*(8*G[{-1, -1}, x] - 
        2*G[{-y^(-1), -1}, x] - 2*G[{-y, -1}, x]) + 
      G[{1}, y]*(-16*G[{-1, -1}, x] + 4*G[{-y^(-1), -1}, x] + 
        4*G[{-y, -1}, x]) + (32*G[{-1, -1, -1}, x])/3 - 4*G[{-1, 0, -1}, x] + 
      2*G[{0, 1, 0}, y] - 4*G[{0, 1, 1}, y] + 2*G[{1, 0, 0}, y] - 
      4*G[{1, 0, 1}, y] - 4*G[{1, 1, 0}, y] + 8*G[{1, 1, 1}, y] - 
      4*G[{-y^(-1), -1, -1}, x] + 2*G[{-y^(-1), 0, -1}, x] - 
      4*G[{-y, -1, -1}, x] + 2*G[{-y, 0, -1}, x] - (29*Zeta[3])/3) + 
    e^4*((-383*Pi^4)/360 + 28*G[{-1, -y}, x]*G[{1, 1}, y] + 
      G[{-1, -y^(-1)}, x]*(14*G[{0, 0}, y] - 28*G[{0, 1}, y] - 
        14*G[{1, 0}, y] + 28*G[{1, 1}, y]) - 2*G[{0, 0}, y]*
       G[{-y^(-1), -y^(-1)}, x] + 4*G[{0, 1}, y]*G[{-y^(-1), -y^(-1)}, x] + 
      Pi^2*(G[{-1}, x]*((-4*G[{0}, y])/3 - (20*G[{1}, y])/3) - 
        (5*G[{0}, y]*G[{-y^(-1)}, x])/3 + G[{1}, y]*((5*G[{-y^(-1)}, x])/3 - 
          5*G[{-y}, x]) - (140*G[{-1, -1}, x])/9 + (28*G[{-1, -y^(-1)}, x])/
         3 - (4*G[{0, -1}, y])/3 + (2*G[{0, 0}, y])/3 - (25*G[{0, 1}, y])/3 + 
        G[{1, 0}, y] + (26*G[{1, 1}, y])/3 + 5*G[{-y^(-1), -1}, x] - 
        (4*G[{-y^(-1), -y^(-1)}, x])/3 + 5*G[{-y, -1}, x]) + 
      G[{1, 1}, y]*(-4*G[{-y^(-1), -y^(-1)}, x] - 4*G[{-y, -y}, x]) + 
      G[{1, 0}, y]*(-14*G[{-1, -y}, x] + 2*G[{-y^(-1), -y^(-1)}, x] + 
        2*G[{-y, -y}, x]) + G[{-1}, x]*(-14*G[{0, 1, 0}, y] + 
        28*G[{0, 1, 1}, y] - 14*G[{1, 0, 0}, y] + 28*G[{1, 0, 1}, y] + 
        28*G[{1, 1, 0}, y] - 56*G[{1, 1, 1}, y]) + 
      G[{-y}, x]*(-10*G[{1, 1, 0}, y] + 20*G[{1, 1, 1}, y]) + 
      G[{-y^(-1)}, x]*(-10*G[{0, 0, 0}, y] + 20*G[{0, 0, 1}, y] + 
        10*G[{0, 1, 0}, y] - 20*G[{0, 1, 1}, y] + 10*G[{1, 0, 0}, y] - 
        20*G[{1, 0, 1}, y] - 10*G[{1, 1, 0}, y] + 20*G[{1, 1, 1}, y]) + 
      G[{0}, y]*(-32*G[{-1, -1, -1}, x] - 4*G[{-1, 0, -1}, x] + 
        14*G[{-1, -y^(-1), -1}, x] + 14*G[{-1, -y, -1}, x] + 
        8*G[{-y^(-1), -1, -1}, x] + 2*G[{-y^(-1), 0, -1}, x] - 
        2*G[{-y^(-1), -y^(-1), -1}, x] + 8*G[{-y, -1, -1}, x] + 
        2*G[{-y, 0, -1}, x] - 2*G[{-y, -y, -1}, x]) + 
      G[{1}, y]*(64*G[{-1, -1, -1}, x] + 8*G[{-1, 0, -1}, x] - 
        28*G[{-1, -y^(-1), -1}, x] - 28*G[{-1, -y, -1}, x] - 
        16*G[{-y^(-1), -1, -1}, x] - 4*G[{-y^(-1), 0, -1}, x] + 
        4*G[{-y^(-1), -y^(-1), -1}, x] - 16*G[{-y, -1, -1}, x] - 
        4*G[{-y, 0, -1}, x] + 4*G[{-y, -y, -1}, x]) - 
      (320*G[{-1, -1, -1, -1}, x])/3 + 36*G[{-1, -1, 0, -1}, x] + 
      8*G[{-1, 0, -1, -1}, x] + 4*G[{-1, 0, 0, -1}, x] + 
      28*G[{-1, -y^(-1), -1, -1}, x] - 14*G[{-1, -y^(-1), 0, -1}, x] + 
      28*G[{-1, -y, -1, -1}, x] - 14*G[{-1, -y, 0, -1}, x] - 
      2*G[{0, -1, 0, 0}, y] + 4*G[{0, -1, 0, 1}, y] + G[{0, 0, 0, 0}, y] - 
      2*G[{0, 0, 0, 1}, y] - 2*G[{0, 0, 1, 0}, y] + 4*G[{0, 0, 1, 1}, y] - 
      4*G[{0, 1, 0, 0}, y] + 8*G[{0, 1, 0, 1}, y] - 4*G[{0, 1, 1, 0}, y] + 
      8*G[{0, 1, 1, 1}, y] + 10*G[{1, 0, 0, 0}, y] - 20*G[{1, 0, 0, 1}, y] - 
      4*G[{1, 0, 1, 0}, y] + 8*G[{1, 0, 1, 1}, y] - 4*G[{1, 1, 0, 0}, y] + 
      8*G[{1, 1, 0, 1}, y] + 8*G[{1, 1, 1, 0}, y] - 16*G[{1, 1, 1, 1}, y] + 
      32*G[{-y^(-1), -1, -1, -1}, x] - 6*G[{-y^(-1), -1, 0, -1}, x] - 
      4*G[{-y^(-1), 0, -1, -1}, x] - 2*G[{-y^(-1), 0, 0, -1}, x] - 
      4*G[{-y^(-1), -y^(-1), -1, -1}, x] + 2*G[{-y^(-1), -y^(-1), 0, -1}, 
        x] + 32*G[{-y, -1, -1, -1}, x] - 6*G[{-y, -1, 0, -1}, x] - 
      4*G[{-y, 0, -1, -1}, x] - 2*G[{-y, 0, 0, -1}, x] - 
      4*G[{-y, -y, -1, -1}, x] + 2*G[{-y, -y, 0, -1}, x] + 
      ((122*G[{-1}, x])/3 + G[{0}, y] + 8*G[{1}, y] - 10*G[{-y^(-1)}, x])*
       Zeta[3])}


==> anc/arXiv-fam2.m <==
(* ::Package:: *)

(* Please refer to:

P. Mastrolia, M. Passera, A. Primo and U. Schubert

"Master integrals for the NNLO virtual corrections to $\mu e$ scattering in QED: the planar graphs"

[arXiv:1709.xxxxx] *)


(* Description:

This file contains the 42 Master Integrals in Eq.(6.15) for the second integral family, defined in Eq.(3.6) *)


(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2e.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in Eq.(3.2,3.3)

- the integrals are given as functions of x and y defined in Eq.(4.1)

- the result is expressed as a Taylor series in e

- Zeta[n] stands for the Riemann Zeta function 

- for each MI, MI[n] (n=1,...,42), MIFam2 is a list of replacement

  rules with the explicit expressions *)
  


  MIFam2 == {MI[1] -> 1 + e^5*Help[Fam2, 1], 
  MI[2] -> 1 + e*(G[{0}, y] - 2*G[{1}, y]) + 
    e^2*(-Pi^2/6 + G[{0, 0}, y] - 2*G[{0, 1}, y] - 2*G[{1, 0}, y] + 
      4*G[{1, 1}, y]) + e^5*Help[Fam2, 2] + 
    e^3*(Pi^2*(-G[{0}, y]/6 + G[{1}, y]/3) + G[{0, 0, 0}, y] - 
      2*G[{0, 0, 1}, y] - 2*G[{0, 1, 0}, y] + 4*G[{0, 1, 1}, y] - 
      2*G[{1, 0, 0}, y] + 4*G[{1, 0, 1}, y] + 4*G[{1, 1, 0}, y] - 
      8*G[{1, 1, 1}, y] - 2*Zeta[3]) + 
    e^4*(-Pi^4/40 + Pi^2*(-G[{0, 0}, y]/6 + G[{0, 1}, y]/3 + G[{1, 0}, y]/3 - 
        (2*G[{1, 1}, y])/3) + G[{0, 0, 0, 0}, y] - 2*G[{0, 0, 0, 1}, y] - 
      2*G[{0, 0, 1, 0}, y] + 4*G[{0, 0, 1, 1}, y] - 2*G[{0, 1, 0, 0}, y] + 
      4*G[{0, 1, 0, 1}, y] + 4*G[{0, 1, 1, 0}, y] - 8*G[{0, 1, 1, 1}, y] - 
      2*G[{1, 0, 0, 0}, y] + 4*G[{1, 0, 0, 1}, y] + 4*G[{1, 0, 1, 0}, y] - 
      8*G[{1, 0, 1, 1}, y] + 4*G[{1, 1, 0, 0}, y] - 8*G[{1, 1, 0, 1}, y] - 
      8*G[{1, 1, 1, 0}, y] + 16*G[{1, 1, 1, 1}, y] + 
      (-2*G[{0}, y] + 4*G[{1}, y])*Zeta[3]), 
  MI[3] -> e*G[{0}, y] + e^2*(-Pi^2/6 - 2*G[{-1, 0}, y] + G[{0, 0}, y]) + 
    e^5*Help[Fam2, 3] + e^3*(Pi^2*(G[{-1}, y]/3 - G[{0}, y]/6) + 
      4*G[{-1, -1, 0}, y] - 2*G[{-1, 0, 0}, y] - 2*G[{0, -1, 0}, y] + 
      G[{0, 0, 0}, y] - 2*Zeta[3]) + 
    e^4*(-Pi^4/40 + Pi^2*((-2*G[{-1, -1}, y])/3 + G[{-1, 0}, y]/3 + 
        G[{0, -1}, y]/3 - G[{0, 0}, y]/6) - 8*G[{-1, -1, -1, 0}, y] + 
      4*G[{-1, -1, 0, 0}, y] + 4*G[{-1, 0, -1, 0}, y] - 
      2*G[{-1, 0, 0, 0}, y] + 4*G[{0, -1, -1, 0}, y] - 
      2*G[{0, -1, 0, 0}, y] - 2*G[{0, 0, -1, 0}, y] + G[{0, 0, 0, 0}, y] + 
      (4*G[{-1}, y] - 2*G[{0}, y])*Zeta[3]), 
  MI[4] -> -2*e^2*G[{0, 0}, y] + e^5*Help[Fam2, 4] + 
    e^3*((Pi^2*G[{0}, y])/3 + 12*G[{0, -1, 0}, y] - 6*G[{0, 0, 0}, y] + 
      4*G[{0, 1, 0}, y] - 4*G[{1, 0, 0}, y] + 6*Zeta[3]) + 
    e^4*((13*Pi^4)/180 + Pi^2*(-2*G[{0, -1}, y] + G[{0, 0}, y] - 
        (2*G[{0, 1}, y])/3 + (2*G[{1, 0}, y])/3) - 72*G[{0, -1, -1, 0}, y] + 
      48*G[{0, -1, 0, 0}, y] - 24*G[{0, -1, 1, 0}, y] + 
      36*G[{0, 0, -1, 0}, y] - 14*G[{0, 0, 0, 0}, y] + 
      12*G[{0, 0, 1, 0}, y] - 24*G[{0, 1, -1, 0}, y] + 
      20*G[{0, 1, 0, 0}, y] - 8*G[{0, 1, 1, 0}, y] + 24*G[{1, 0, -1, 0}, y] - 
      12*G[{1, 0, 0, 0}, y] + 8*G[{1, 0, 1, 0}, y] - 8*G[{1, 1, 0, 0}, y] + 
      (16*G[{0}, y] + 12*G[{1}, y])*Zeta[3]), 
  MI[5] -> -(e*G[{0}, y]) + e^2*(Pi^2/6 + 6*G[{-1, 0}, y] - 5*G[{0, 0}, y] + 
      2*G[{1, 0}, y]) + e^5*Help[Fam2, 5] + 
    e^3*(Pi^2*(-G[{-1}, y] + (5*G[{0}, y])/6 - G[{1}, y]/3) - 
      36*G[{-1, -1, 0}, y] + 24*G[{-1, 0, 0}, y] - 12*G[{-1, 1, 0}, y] + 
      30*G[{0, -1, 0}, y] - 13*G[{0, 0, 0}, y] + 10*G[{0, 1, 0}, y] - 
      12*G[{1, -1, 0}, y] + 6*G[{1, 0, 0}, y] - 4*G[{1, 1, 0}, y] + 
      14*Zeta[3]) + e^4*((61*Pi^4)/360 + Pi^2*(6*G[{-1, -1}, y] - 
        4*G[{-1, 0}, y] + 2*G[{-1, 1}, y] - 5*G[{0, -1}, y] + 
        (13*G[{0, 0}, y])/6 - (5*G[{0, 1}, y])/3 + 2*G[{1, -1}, y] - 
        G[{1, 0}, y] + (2*G[{1, 1}, y])/3) + 216*G[{-1, -1, -1, 0}, y] - 
      144*G[{-1, -1, 0, 0}, y] + 72*G[{-1, -1, 1, 0}, y] - 
      144*G[{-1, 0, -1, 0}, y] + 60*G[{-1, 0, 0, 0}, y] - 
      48*G[{-1, 0, 1, 0}, y] + 72*G[{-1, 1, -1, 0}, y] - 
      48*G[{-1, 1, 0, 0}, y] + 24*G[{-1, 1, 1, 0}, y] - 
      180*G[{0, -1, -1, 0}, y] + 120*G[{0, -1, 0, 0}, y] - 
      60*G[{0, -1, 1, 0}, y] + 78*G[{0, 0, -1, 0}, y] - 
      29*G[{0, 0, 0, 0}, y] + 26*G[{0, 0, 1, 0}, y] - 
      60*G[{0, 1, -1, 0}, y] + 54*G[{0, 1, 0, 0}, y] - 
      20*G[{0, 1, 1, 0}, y] + 72*G[{1, -1, -1, 0}, y] - 
      48*G[{1, -1, 0, 0}, y] + 24*G[{1, -1, 1, 0}, y] - 
      36*G[{1, 0, -1, 0}, y] + 14*G[{1, 0, 0, 0}, y] - 
      12*G[{1, 0, 1, 0}, y] + 24*G[{1, 1, -1, 0}, y] - 
      20*G[{1, 1, 0, 0}, y] + 8*G[{1, 1, 1, 0}, y] + 
      (-66*G[{-1}, y] + 34*G[{0}, y] - 16*G[{1}, y])*Zeta[3]), 
  MI[6] -> e*G[{-1}, x] + e^2*(-4*G[{-1, -1}, x] + G[{0, -1}, x]) + 
    e^3*((Pi^2*G[{-1}, x])/3 + 16*G[{-1, -1, -1}, x] - 6*G[{-1, 0, -1}, x] - 
      4*G[{0, -1, -1}, x] + G[{0, 0, -1}, x]) + e^5*Help[Fam2, 6] + 
    e^4*(Pi^2*((-4*G[{-1, -1}, x])/3 + G[{0, -1}, x]/3) - 
      64*G[{-1, -1, -1, -1}, x] + 24*G[{-1, -1, 0, -1}, x] + 
      24*G[{-1, 0, -1, -1}, x] - 6*G[{-1, 0, 0, -1}, x] + 
      16*G[{0, -1, -1, -1}, x] - 6*G[{0, -1, 0, -1}, x] - 
      4*G[{0, 0, -1, -1}, x] + G[{0, 0, 0, -1}, x] - 2*G[{-1}, x]*Zeta[3]), 
  MI[7] -> -1 + 2*e*G[{-1}, x] + e^2*(-Pi^2/3 - 8*G[{-1, -1}, x] + 
      4*G[{0, -1}, x]) + e^5*Help[Fam2, 7] + 
    e^3*((2*Pi^2*G[{-1}, x])/3 + 32*G[{-1, -1, -1}, x] - 
      12*G[{-1, 0, -1}, x] - 16*G[{0, -1, -1}, x] + 4*G[{0, 0, -1}, x] + 
      2*Zeta[3]) + e^4*(-Pi^4/10 + Pi^2*((-8*G[{-1, -1}, x])/3 + 
        (4*G[{0, -1}, x])/3) - 128*G[{-1, -1, -1, -1}, x] + 
      48*G[{-1, -1, 0, -1}, x] + 48*G[{-1, 0, -1, -1}, x] - 
      12*G[{-1, 0, 0, -1}, x] + 64*G[{0, -1, -1, -1}, x] - 
      24*G[{0, -1, 0, -1}, x] - 16*G[{0, 0, -1, -1}, x] + 
      4*G[{0, 0, 0, -1}, x] - 4*G[{-1}, x]*Zeta[3]), 
  MI[8] -> -1/4 - (e^2*Pi^2)/6 - (8*e^4*Pi^4)/45 + e^5*Help[Fam2, 8] - 
    2*e^3*Zeta[3], MI[9] -> -(e^2*Pi^2)/12 + e^5*Help[Fam2, 9] + 
    e^4*((31*Pi^4)/360 - Pi^2*Log[2]^2 - Log[2]^4/2 - 12*PolyLog[4, 1/2]) + 
    e^3*((Pi^2*Log[2])/2 - (7*Zeta[3])/4), 
  MI[10] -> -(e*G[{-1}, x]) + e^2*(2*G[{-1, -1}, x] - G[{0, -1}, x]) + 
    e^3*(-4*G[{-1, -1, -1}, x] + 2*G[{-1, 0, -1}, x] + 2*G[{0, -1, -1}, x] - 
      G[{0, 0, -1}, x]) + e^4*(8*G[{-1, -1, -1, -1}, x] - 
      4*G[{-1, -1, 0, -1}, x] - 4*G[{-1, 0, -1, -1}, x] + 
      2*G[{-1, 0, 0, -1}, x] - 4*G[{0, -1, -1, -1}, x] + 
      2*G[{0, -1, 0, -1}, x] + 2*G[{0, 0, -1, -1}, x] - 
      G[{0, 0, 0, -1}, x]) + e^5*Help[Fam2, 10], 
  MI[11] -> e*G[{0}, y] + e^2*(-Pi^2/6 - 2*G[{-1, 0}, y] + 3*G[{0, 0}, y] - 
      2*G[{0, 1}, y] - 2*G[{1, 0}, y]) + e^5*Help[Fam2, 11] + 
    e^3*(Pi^2*(G[{-1}, y]/3 - G[{0}, y]/2 + G[{1}, y]/3) + 
      4*G[{-1, -1, 0}, y] - 6*G[{-1, 0, 0}, y] + 4*G[{-1, 0, 1}, y] + 
      4*G[{-1, 1, 0}, y] - 4*G[{0, -1, 0}, y] + 7*G[{0, 0, 0}, y] - 
      6*G[{0, 0, 1}, y] - 6*G[{0, 1, 0}, y] + 4*G[{0, 1, 1}, y] + 
      4*G[{1, -1, 0}, y] - 6*G[{1, 0, 0}, y] + 4*G[{1, 0, 1}, y] + 
      4*G[{1, 1, 0}, y] - 2*Zeta[3]) + 
    e^4*(Pi^4/360 + Pi^2*((-2*G[{-1, -1}, y])/3 + G[{-1, 0}, y] - 
        (2*G[{-1, 1}, y])/3 + (2*G[{0, -1}, y])/3 - (7*G[{0, 0}, y])/6 + 
        G[{0, 1}, y] - (2*G[{1, -1}, y])/3 + G[{1, 0}, y] - 
        (2*G[{1, 1}, y])/3) - 8*G[{-1, -1, -1, 0}, y] + 
      12*G[{-1, -1, 0, 0}, y] - 8*G[{-1, -1, 0, 1}, y] - 
      8*G[{-1, -1, 1, 0}, y] + 8*G[{-1, 0, -1, 0}, y] - 
      14*G[{-1, 0, 0, 0}, y] + 12*G[{-1, 0, 0, 1}, y] + 
      12*G[{-1, 0, 1, 0}, y] - 8*G[{-1, 0, 1, 1}, y] - 
      8*G[{-1, 1, -1, 0}, y] + 12*G[{-1, 1, 0, 0}, y] - 
      8*G[{-1, 1, 0, 1}, y] - 8*G[{-1, 1, 1, 0}, y] + 
      8*G[{0, -1, -1, 0}, y] - 12*G[{0, -1, 0, 0}, y] + 
      8*G[{0, -1, 0, 1}, y] + 8*G[{0, -1, 1, 0}, y] - 8*G[{0, 0, -1, 0}, y] + 
      15*G[{0, 0, 0, 0}, y] - 14*G[{0, 0, 0, 1}, y] - 14*G[{0, 0, 1, 0}, y] + 
      12*G[{0, 0, 1, 1}, y] + 8*G[{0, 1, -1, 0}, y] - 14*G[{0, 1, 0, 0}, y] + 
      12*G[{0, 1, 0, 1}, y] + 12*G[{0, 1, 1, 0}, y] - 8*G[{0, 1, 1, 1}, y] - 
      8*G[{1, -1, -1, 0}, y] + 12*G[{1, -1, 0, 0}, y] - 
      8*G[{1, -1, 0, 1}, y] - 8*G[{1, -1, 1, 0}, y] + 8*G[{1, 0, -1, 0}, y] - 
      14*G[{1, 0, 0, 0}, y] + 12*G[{1, 0, 0, 1}, y] + 12*G[{1, 0, 1, 0}, y] - 
      8*G[{1, 0, 1, 1}, y] - 8*G[{1, 1, -1, 0}, y] + 12*G[{1, 1, 0, 0}, y] - 
      8*G[{1, 1, 0, 1}, y] - 8*G[{1, 1, 1, 0}, y] + 
      (4*G[{-1}, y] - 6*G[{0}, y] + 4*G[{1}, y])*Zeta[3]), 
  MI[12] -> e^5*Help[Fam2, 12] + e^3*((Pi^2*G[{0}, y])/3 + G[{0, 0, 0}, y] - 
      2*G[{0, 1, 0}, y] + 4*Zeta[3]) + 
    e^4*((-11*Pi^4)/90 + Pi^2*((-2*G[{0, -1}, y])/3 + G[{0, 0}, y]/6 - 
        G[{0, 1}, y]/3 + (2*G[{1, 0}, y])/3) - 2*G[{0, -1, 0, 0}, y] + 
      4*G[{0, -1, 1, 0}, y] - 2*G[{0, 0, -1, 0}, y] + 3*G[{0, 0, 0, 0}, y] - 
      2*G[{0, 0, 1, 0}, y] + 4*G[{0, 1, -1, 0}, y] - 4*G[{0, 1, 0, 0}, y] + 
      4*G[{0, 1, 1, 0}, y] + 2*G[{1, 0, 0, 0}, y] - 4*G[{1, 0, 1, 0}, y] + 
      (-3*G[{0}, y] + 8*G[{1}, y])*Zeta[3]), 
  MI[13] -> (e^2*G[{0, 0}, y])/2 + e^5*Help[Fam2, 13] + 
    e^3*(-(Pi^2*G[{0}, y])/4 - G[{0, -1, 0}, y] + G[{0, 0, 0}, y]/2 + 
      G[{0, 1, 0}, y] - G[{1, 0, 0}, y] - (9*Zeta[3])/2) + 
    e^4*((11*Pi^4)/144 + Pi^2*(G[{0, -1}, y]/2 - G[{0, 0}, y]/12 + 
        G[{0, 1}, y]/6 - G[{1, 0}, y]/2) + 2*G[{0, -1, -1, 0}, y] - 
      2*G[{0, -1, 1, 0}, y] - G[{0, 0, -1, 0}, y] + G[{0, 0, 0, 0}, y]/2 - 
      2*G[{0, 1, -1, 0}, y] + G[{0, 1, 0, 0}, y] - 2*G[{0, 1, 1, 0}, y] + 
      2*G[{1, 0, -1, 0}, y] - 4*G[{1, 0, 0, 0}, y] + 4*G[{1, 0, 1, 0}, y] + 
      2*G[{1, 1, 0, 0}, y] - 3*G[{1}, y]*Zeta[3]), 
  MI[14] -> e^2*(Pi^2/6 + G[{0, 0}, y] - G[{1, 0}, y]) + e^5*Help[Fam2, 14] + 
    e^3*(Pi^2*(-G[{-1}, y]/3 + G[{0}, y]/2 - G[{1}, y]/6) - 
      G[{-1, 0, 0}, y] + 2*G[{-1, 1, 0}, y] - 2*G[{0, -1, 0}, y] + 
      4*G[{0, 0, 0}, y] - 4*G[{0, 1, 0}, y] + 2*G[{1, -1, 0}, y] - 
      3*G[{1, 0, 0}, y] + 2*G[{1, 1, 0}, y] + 2*Zeta[3]) + 
    e^4*((-59*Pi^4)/360 + Pi^2*((2*G[{-1, -1}, y])/3 - G[{-1, 0}, y]/2 + 
        G[{-1, 1}, y]/3 - G[{0, -1}, y] + G[{0, 0}, y]/3 - 
        (2*G[{0, 1}, y])/3 + G[{1, -1}, y]/3 + G[{1, 0}, y]/6 + 
        G[{1, 1}, y]/3) + 2*G[{-1, -1, 0, 0}, y] - 4*G[{-1, -1, 1, 0}, y] + 
      2*G[{-1, 0, -1, 0}, y] - 4*G[{-1, 0, 0, 0}, y] + 
      4*G[{-1, 0, 1, 0}, y] - 4*G[{-1, 1, -1, 0}, y] + 
      4*G[{-1, 1, 0, 0}, y] - 4*G[{-1, 1, 1, 0}, y] + 
      4*G[{0, -1, -1, 0}, y] - 6*G[{0, -1, 0, 0}, y] + 
      8*G[{0, -1, 1, 0}, y] - 8*G[{0, 0, -1, 0}, y] + 10*G[{0, 0, 0, 0}, y] - 
      6*G[{0, 0, 1, 0}, y] + 8*G[{0, 1, -1, 0}, y] - 10*G[{0, 1, 0, 0}, y] + 
      8*G[{0, 1, 1, 0}, y] - 4*G[{1, -1, -1, 0}, y] + 4*G[{1, -1, 0, 0}, y] - 
      4*G[{1, -1, 1, 0}, y] + 6*G[{1, 0, -1, 0}, y] - 6*G[{1, 0, 0, 0}, y] + 
      2*G[{1, 0, 1, 0}, y] - 4*G[{1, 1, -1, 0}, y] + 6*G[{1, 1, 0, 0}, y] - 
      4*G[{1, 1, 1, 0}, y] + (-G[{-1}, y] - 9*G[{0}, y] + 10*G[{1}, y])*
       Zeta[3]), MI[15] -> e^5*Help[Fam2, 15] + 
    e^3*((Pi^2*G[{0}, y])/3 + G[{0, 0, 0}, y] - 2*G[{0, 0, 1}, y] - 
      2*G[{0, 1, 0}, y] + 4*G[{0, 1, 1}, y] - 2*Zeta[3]) + 
    e^4*((-8*Pi^4)/45 + Pi^2*((2*G[{-1, 0}, y])/3 + G[{0, 0}, y]/6 + 
        G[{0, 1}, y]/3) + 2*G[{-1, 0, 0, 0}, y] - 4*G[{-1, 0, 0, 1}, y] - 
      4*G[{-1, 0, 1, 0}, y] + 8*G[{-1, 0, 1, 1}, y] + 3*G[{0, 0, 0, 0}, y] - 
      6*G[{0, 0, 0, 1}, y] - 4*G[{0, 0, 1, 0}, y] + 8*G[{0, 0, 1, 1}, y] - 
      6*G[{0, 1, 0, 0}, y] + 12*G[{0, 1, 0, 1}, y] + 12*G[{0, 1, 1, 0}, y] - 
      24*G[{0, 1, 1, 1}, y] + (-4*G[{-1}, y] - 3*G[{0}, y])*Zeta[3]), 
  MI[16] -> e^2*(Pi^2/3 + G[{0, 0}, y]/2 - G[{0, 1}, y]) + 
    e^5*Help[Fam2, 16] + e^3*(Pi^2*((2*G[{-1}, y])/3 - G[{0}, y]/4 - 
        (4*G[{1}, y])/3) + G[{-1, 0, 0}, y] - 2*G[{-1, 0, 1}, y] + 
      G[{0, 0, 0}, y]/2 - G[{0, 0, 1}, y] - 2*G[{1, 0, 0}, y] + 
      4*G[{1, 0, 1}, y] + (11*Zeta[3])/2) + 
    e^4*((39*Pi^4)/80 + Pi^2*((4*G[{-1, -1}, y])/3 - G[{-1, 0}, y]/2 - 
        (8*G[{-1, 1}, y])/3 + (2*G[{0, -1}, y])/3 - G[{0, 0}, y]/12 - 
        (4*G[{0, 1}, y])/3 - (8*G[{1, -1}, y])/3 + (16*G[{1, 1}, y])/3) + 
      2*G[{-1, -1, 0, 0}, y] - 4*G[{-1, -1, 0, 1}, y] + G[{-1, 0, 0, 0}, y] - 
      2*G[{-1, 0, 0, 1}, y] - 4*G[{-1, 1, 0, 0}, y] + 8*G[{-1, 1, 0, 1}, y] + 
      G[{0, -1, 0, 0}, y] - 2*G[{0, -1, 0, 1}, y] + G[{0, 0, 0, 0}, y]/2 - 
      G[{0, 0, 0, 1}, y] - G[{0, 0, 1, 0}, y] + 2*G[{0, 0, 1, 1}, y] - 
      4*G[{0, 1, 1, 0}, y] + 8*G[{0, 1, 1, 1}, y] - 4*G[{1, -1, 0, 0}, y] + 
      8*G[{1, -1, 0, 1}, y] - 5*G[{1, 0, 0, 0}, y] + 10*G[{1, 0, 0, 1}, y] + 
      6*G[{1, 0, 1, 0}, y] - 12*G[{1, 0, 1, 1}, y] + 8*G[{1, 1, 0, 0}, y] - 
      16*G[{1, 1, 0, 1}, y] + (11*G[{-1}, y] - 16*G[{1}, y])*Zeta[3]), 
  MI[17] -> 1/4 + e^2*(-Pi^2/3 - G[{0, 0}, y] + 2*G[{0, 1}, y] + 
      G[{1, 0}, y] - 2*G[{1, 1}, y]) + e^5*Help[Fam2, 17] + 
    e^3*(Pi^2*((-2*G[{-1}, y])/3 - G[{0}, y]/2 + (7*G[{1}, y])/6) - 
      G[{-1, 0, 0}, y] + 2*G[{-1, 0, 1}, y] - 4*G[{0, 0, 0}, y] + 
      8*G[{0, 0, 1}, y] + 6*G[{0, 1, 0}, y] - 12*G[{0, 1, 1}, y] + 
      5*G[{1, 0, 0}, y] - 10*G[{1, 0, 1}, y] - 6*G[{1, 1, 0}, y] + 
      12*G[{1, 1, 1}, y] + 2*Zeta[3]) + 
    e^4*(Pi^4/24 + Pi^2*((-4*G[{-1, -1}, y])/3 - G[{-1, 0}, y]/2 + 
        (8*G[{-1, 1}, y])/3 - (4*G[{0, -1}, y])/3 - G[{0, 0}, y]/3 + 
        (5*G[{0, 1}, y])/3 + (8*G[{1, -1}, y])/3 + (5*G[{1, 0}, y])/6 - 
        (13*G[{1, 1}, y])/3) - 2*G[{-1, -1, 0, 0}, y] + 
      4*G[{-1, -1, 0, 1}, y] - 4*G[{-1, 0, 0, 0}, y] + 
      8*G[{-1, 0, 0, 1}, y] + 6*G[{-1, 0, 1, 0}, y] - 
      12*G[{-1, 0, 1, 1}, y] + 4*G[{-1, 1, 0, 0}, y] - 
      8*G[{-1, 1, 0, 1}, y] - 2*G[{0, -1, 0, 0}, y] + 4*G[{0, -1, 0, 1}, y] - 
      10*G[{0, 0, 0, 0}, y] + 20*G[{0, 0, 0, 1}, y] + 14*G[{0, 0, 1, 0}, y] - 
      28*G[{0, 0, 1, 1}, y] + 18*G[{0, 1, 0, 0}, y] - 36*G[{0, 1, 0, 1}, y] - 
      28*G[{0, 1, 1, 0}, y] + 56*G[{0, 1, 1, 1}, y] + 4*G[{1, -1, 0, 0}, y] - 
      8*G[{1, -1, 0, 1}, y] + 14*G[{1, 0, 0, 0}, y] - 28*G[{1, 0, 0, 1}, y] - 
      20*G[{1, 0, 1, 0}, y] + 40*G[{1, 0, 1, 1}, y] - 22*G[{1, 1, 0, 0}, y] + 
      44*G[{1, 1, 0, 1}, y] + 28*G[{1, 1, 1, 0}, y] - 56*G[{1, 1, 1, 1}, y] + 
      (-5*G[{-1}, y] + 9*G[{0}, y] - 4*G[{1}, y])*Zeta[3]), 
  MI[18] -> e^3*((2*Pi^2*G[{0}, y])/3 + 4*G[{0, 0, 0}, y]) + 
    e^5*Help[Fam2, 18] + e^4*((-13*Pi^4)/45 + 
      Pi^2*((4*G[{-1, 0}, y])/3 - 2*G[{0, 0}, y] + (4*G[{1, 0}, y])/3) + 
      8*G[{-1, 0, 0, 0}, y] - 24*G[{0, 0, -1, 0}, y] + 4*G[{0, 0, 0, 0}, y] - 
      8*G[{0, 0, 1, 0}, y] + 8*G[{0, 1, 0, 0}, y] + 8*G[{1, 0, 0, 0}, y] - 
      4*G[{0}, y]*Zeta[3]), MI[19] -> e^5*Help[Fam2, 19] + 
    e^3*(-2*G[{0, 0, -1}, x] - 2*Zeta[3]) + 
    e^4*((-7*Pi^4)/180 + (Pi^2*G[{0, -1}, x])/3 - 4*G[{-1, 0, 0, -1}, x] + 
      2*G[{0, -1, 0, -1}, x] + 8*G[{0, 0, -1, -1}, x] - 
      4*G[{-1}, x]*Zeta[3]), MI[20] -> e^2*(Pi^2/12 + G[{0, -1}, x]/2) + 
    e^5*Help[Fam2, 20] + e^3*(-(Pi^2*G[{-1}, x])/6 - G[{-1, 0, -1}, x] - 
      2*G[{0, -1, -1}, x] + (5*G[{0, 0, -1}, x])/2 + (5*Zeta[3])/2) + 
    e^4*(Pi^4/12 + Pi^2*(G[{-1, -1}, x]/3 - G[{0, -1}, x]/6) + 
      2*G[{-1, -1, 0, -1}, x] + 4*G[{-1, 0, -1, -1}, x] + 
      G[{-1, 0, 0, -1}, x] + 8*G[{0, -1, -1, -1}, x] - 
      5*G[{0, -1, 0, -1}, x] - 10*G[{0, 0, -1, -1}, x] + 
      G[{0, 0, 0, -1}, x]/2 + G[{-1}, x]*Zeta[3]), 
  MI[21] -> e^5*Help[Fam2, 21] + e^3*(-G[{0, 0, -1}, x] - Zeta[3]) + 
    e^4*(Pi^4/120 + Pi^2*(G[{0, -1}, x]/3 - G[{0, 1}, x]/3) - 
      2*G[{-1, 0, 0, -1}, x] + 2*G[{0, -1, 0, -1}, x] + 
      2*G[{0, 0, -1, -1}, x] - 3*G[{0, 0, 0, -1}, x] + 
      4*G[{0, 1, 0, -1}, x] - 2*G[{-1}, x]*Zeta[3]), 
  MI[22] -> e^2*(-Pi^2/24 - G[{0, -1}, x]) + e^5*Help[Fam2, 22] + 
    e^3*(2*G[{-1, 0, -1}, x] + 2*G[{0, -1, -1}, x] - 4*G[{0, 0, -1}, x] + 
      4*G[{1, 0, -1}, x] + Pi^2*(G[{-1}, x]/3 - G[{1}, x]/3 + Log[2]/4) - 
      (15*Zeta[3])/8) + e^4*((37*Pi^4)/720 - 4*G[{-1, -1, 0, -1}, x] - 
      4*G[{-1, 0, -1, -1}, x] + 8*G[{-1, 0, 0, -1}, x] - 
      8*G[{-1, 1, 0, -1}, x] - 4*G[{0, -1, -1, -1}, x] + 
      8*G[{0, -1, 0, -1}, x] + 8*G[{0, 0, -1, -1}, x] - 
      10*G[{0, 0, 0, -1}, x] + 12*G[{0, 1, 0, -1}, x] - 
      8*G[{1, -1, 0, -1}, x] - 8*G[{1, 0, -1, -1}, x] + 
      16*G[{1, 0, 0, -1}, x] - 16*G[{1, 1, 0, -1}, x] - Log[2]^4/4 + 
      Pi^2*((-2*G[{-1, -1}, x])/3 + (2*G[{-1, 1}, x])/3 + G[{0, -1}, x] - 
        G[{0, 1}, x] - (4*G[{1, -1}, x])/3 + (4*G[{1, 1}, x])/3 - 
        Log[2]^2/2 - G[{-1}, x]*Log[4] + G[{1}, x]*Log[4]) - 
      6*PolyLog[4, 1/2] + (9*G[{-1}, x] - 3*G[{1}, x])*Zeta[3]), 
  MI[23] -> e^3*((Pi^2*G[{0}, y])/3 + 2*G[{0, 0, 0}, y]) + 
    e^4*(Pi^4/180 + Pi^2*((2*G[{-1, 0}, y])/3 - 2*G[{0, -1}, y] + 
        (2*G[{1, 0}, y])/3) + 4*G[{-1, 0, 0, 0}, y] - 4*G[{0, -1, 0, 0}, y] - 
      12*G[{0, 0, -1, 0}, y] + 6*G[{0, 0, 0, 0}, y] - 4*G[{0, 0, 1, 0}, y] + 
      4*G[{1, 0, 0, 0}, y]) + e^5*Help[Fam2, 23], 
  MI[24] -> -(e*G[{0}, y])/2 + e^2*(-Pi^2/6 + 3*G[{-1, 0}, y] - 
      (5*G[{0, 0}, y])/2 + G[{1, 0}, y]) + e^5*Help[Fam2, 24] + 
    e^3*(-18*G[{-1, -1, 0}, y] + 14*G[{-1, 0, 0}, y] - 6*G[{-1, 1, 0}, y] + 
      15*G[{0, -1, 0}, y] - (17*G[{0, 0, 0}, y])/2 + 5*G[{0, 1, 0}, y] - 
      6*G[{1, -1, 0}, y] + 5*G[{1, 0, 0}, y] - 2*G[{1, 1, 0}, y] + 
      Pi^2*(G[{-1}, y]/2 - G[{0}, y]/12 - G[{1}, y]/6 + Log[2]/2) + 
      (9*Zeta[3])/4) + e^4*((19*Pi^4)/144 + 108*G[{-1, -1, -1, 0}, y] - 
      80*G[{-1, -1, 0, 0}, y] + 36*G[{-1, -1, 1, 0}, y] - 
      84*G[{-1, 0, -1, 0}, y] + 44*G[{-1, 0, 0, 0}, y] - 
      28*G[{-1, 0, 1, 0}, y] + 36*G[{-1, 1, -1, 0}, y] - 
      28*G[{-1, 1, 0, 0}, y] + 12*G[{-1, 1, 1, 0}, y] - 
      90*G[{0, -1, -1, 0}, y] + 66*G[{0, -1, 0, 0}, y] - 
      30*G[{0, -1, 1, 0}, y] + 51*G[{0, 0, -1, 0}, y] - 
      (41*G[{0, 0, 0, 0}, y])/2 + 17*G[{0, 0, 1, 0}, y] - 
      30*G[{0, 1, -1, 0}, y] + 29*G[{0, 1, 0, 0}, y] - 
      10*G[{0, 1, 1, 0}, y] + 36*G[{1, -1, -1, 0}, y] - 
      28*G[{1, -1, 0, 0}, y] + 12*G[{1, -1, 1, 0}, y] - 
      30*G[{1, 0, -1, 0}, y] + 17*G[{1, 0, 0, 0}, y] - 
      10*G[{1, 0, 1, 0}, y] + 12*G[{1, 1, -1, 0}, y] - 
      10*G[{1, 1, 0, 0}, y] + 4*G[{1, 1, 1, 0}, y] - Log[2]^4/2 + 
      Pi^2*(-G[{-1, -1}, y] - G[{-1, 0}, y]/3 + G[{-1, 1}, y] + 
        G[{0, -1}, y]/2 + (11*G[{0, 0}, y])/12 - (5*G[{0, 1}, y])/6 - 
        G[{1, -1}, y] + G[{1, 0}, y]/6 + G[{1, 1}, y]/3 - Log[2]^2 - 
        G[{-1}, y]*Log[4] + G[{1}, y]*Log[4]) - 12*PolyLog[4, 1/2] + 
      (-20*G[{-1}, y] + 14*G[{0}, y] - 15*G[{1}, y])*Zeta[3]), 
  MI[25] -> e^2*((-2*Pi^2)/3 - G[{0, 0}, y] + 2*G[{0, 1}, y]) + 
    e^5*Help[Fam2, 25] + e^3*(Pi^2*((-4*G[{-1}, y])/3 + G[{0}, y]/6 + 
        (4*G[{1}, y])/3) - 2*G[{-1, 0, 0}, y] + 4*G[{-1, 0, 1}, y] - 
      G[{0, 0, 0}, y] + 2*G[{0, 0, 1}, y] + 2*G[{0, 1, 0}, y] - 
      4*G[{0, 1, 1}, y] + 2*G[{1, 0, 0}, y] - 4*G[{1, 0, 1}, y] - 
      5*Zeta[3]) + e^4*((-59*Pi^4)/360 + Pi^2*((-8*G[{-1, -1}, y])/3 + 
        G[{-1, 0}, y]/3 + (8*G[{-1, 1}, y])/3 + G[{0, 0}, y]/6 - 
        G[{0, 1}, y]/3 + (8*G[{1, -1}, y])/3 - G[{1, 0}, y]/3 - 
        (8*G[{1, 1}, y])/3) - 4*G[{-1, -1, 0, 0}, y] + 
      8*G[{-1, -1, 0, 1}, y] - 2*G[{-1, 0, 0, 0}, y] + 
      4*G[{-1, 0, 0, 1}, y] + 4*G[{-1, 0, 1, 0}, y] - 8*G[{-1, 0, 1, 1}, y] + 
      4*G[{-1, 1, 0, 0}, y] - 8*G[{-1, 1, 0, 1}, y] - G[{0, 0, 0, 0}, y] + 
      2*G[{0, 0, 0, 1}, y] + 2*G[{0, 0, 1, 0}, y] - 4*G[{0, 0, 1, 1}, y] + 
      2*G[{0, 1, 0, 0}, y] - 4*G[{0, 1, 0, 1}, y] - 4*G[{0, 1, 1, 0}, y] + 
      8*G[{0, 1, 1, 1}, y] + 4*G[{1, -1, 0, 0}, y] - 8*G[{1, -1, 0, 1}, y] + 
      2*G[{1, 0, 0, 0}, y] - 4*G[{1, 0, 0, 1}, y] - 4*G[{1, 0, 1, 0}, y] + 
      8*G[{1, 0, 1, 1}, y] - 4*G[{1, 1, 0, 0}, y] + 8*G[{1, 1, 0, 1}, y] + 
      (-10*G[{-1}, y] + 2*G[{0}, y] + 10*G[{1}, y])*Zeta[3]), 
  MI[26] -> e^5*Help[Fam2, 26] + e^3*(2*G[{0, 0, 1}, y] + 2*G[{0, 1, 0}, y] - 
      4*G[{1, 0, 0}, y] - 6*Zeta[3]) + 
    e^4*(-Pi^4/10 + Pi^2*(-G[{0, 1}, y]/3 + (2*G[{1, 0}, y])/3) + 
      4*G[{0, -1, 0, 0}, y] - 4*G[{0, -1, 0, 1}, y] - 4*G[{0, -1, 1, 0}, y] - 
      10*G[{0, 0, -1, 0}, y] + 8*G[{0, 0, 0, 1}, y] + 4*G[{0, 0, 1, 0}, y] - 
      4*G[{0, 0, 1, 1}, y] - 4*G[{0, 1, -1, 0}, y] + 6*G[{0, 1, 0, 0}, y] - 
      4*G[{0, 1, 0, 1}, y] - 4*G[{0, 1, 1, 0}, y] + 24*G[{1, 0, -1, 0}, y] - 
      12*G[{1, 0, 0, 0}, y] - 4*G[{1, 0, 0, 1}, y] + 4*G[{1, 0, 1, 0}, y] + 
      (-12*G[{0}, y] + 24*G[{1}, y])*Zeta[3]), 
  MI[27] -> e*G[{-1}, x] + e^2*(G[{-1}, x]*(G[{0}, y] - 2*G[{1}, y]) - 
      2*G[{-1, -1}, x] - G[{0, -1}, x]) + 
    e^3*(Pi^2*((-11*G[{-1}, x])/6 + (2*G[{-y^(-1)}, x])/3) + 
      G[{-y}, x]*(-G[{1, 0}, y] + 2*G[{1, 1}, y]) + 
      G[{-y^(-1)}, x]*(G[{0, 0}, y] - 2*G[{0, 1}, y] - G[{1, 0}, y] + 
        2*G[{1, 1}, y]) + G[{1}, y]*(8*G[{-1, -1}, x] + 2*G[{0, -1}, x] - 
        2*G[{-y^(-1), -1}, x] - 2*G[{-y, -1}, x]) + 
      G[{0}, y]*(-4*G[{-1, -1}, x] - G[{0, -1}, x] + G[{-y^(-1), -1}, x] + 
        G[{-y, -1}, x]) - 2*G[{-1, 0, -1}, x] + 2*G[{0, -1, -1}, x] + 
      G[{0, 0, -1}, x] + 2*G[{-y^(-1), -1, -1}, x] - G[{-y^(-1), 0, -1}, x] + 
      2*G[{-y, -1, -1}, x] - G[{-y, 0, -1}, x]) + e^5*Help[Fam2, 27] + 
    e^4*(G[{-1, -y^(-1)}, x]*(-4*G[{0, 0}, y] + 8*G[{0, 1}, y] + 
        4*G[{1, 0}, y] - 8*G[{1, 1}, y]) + G[{0, -y^(-1)}, x]*
       (G[{1, 0}, y] - 2*G[{1, 1}, y]) - 8*G[{-1, -y}, x]*G[{1, 1}, y] - 
      2*G[{0, -y}, x]*G[{1, 1}, y] + G[{0, 1}, y]*(2*G[{0, -y^(-1)}, x] - 
        2*G[{-y^(-1), -y^(-1)}, x] - 2*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*(G[{0}, y]/3 + 2*G[{1}, y]) + 
        (2*G[{-1}, y]*G[{-y^(-1)}, x])/3 + (G[{0}, y]*G[{-y^(-1)}, x])/2 - 
        (2*G[{-1}, y]*G[{-y}, x])/3 + G[{1}, y]*((-7*G[{-y^(-1)}, x])/6 + 
          (3*G[{-y}, x])/2) + 6*G[{-1, -1}, x] - (8*G[{-1, -y^(-1)}, x])/3 + 
        (11*G[{0, -1}, x])/6 - (2*G[{0, -y^(-1)}, x])/3 - 
        (13*G[{-y^(-1), -1}, x])/6 + (2*G[{-y^(-1), -y^(-1)}, x])/3 - 
        (13*G[{-y, -1}, x])/6 + (2*G[{-y, -y^(-1)}, x])/3) + 
      G[{0, 0}, y]*(-G[{0, -y^(-1)}, x] + G[{-y^(-1), -y^(-1)}, x] + 
        G[{-y, -y^(-1)}, x]) + G[{1, 0}, y]*(4*G[{-1, -y}, x] + 
        G[{0, -y}, x] - G[{-y^(-1), -y^(-1)}, x] - G[{-y^(-1), -y}, x] - 
        G[{-y, -y^(-1)}, x] - G[{-y, -y}, x]) + 
      G[{1, 1}, y]*(2*G[{-y^(-1), -y^(-1)}, x] + 2*G[{-y^(-1), -y}, x] + 
        2*G[{-y, -y^(-1)}, x] + 2*G[{-y, -y}, x]) + 
      G[{-y}, x]*(-G[{-1, 0, 0}, y] + 2*G[{-1, 0, 1}, y] - G[{1, 0, 0}, y] + 
        2*G[{1, 0, 1}, y] + 6*G[{1, 1, 0}, y] - 12*G[{1, 1, 1}, y]) + 
      G[{-y^(-1)}, x]*(G[{-1, 0, 0}, y] - 2*G[{-1, 0, 1}, y] + 
        4*G[{0, 0, 0}, y] - 8*G[{0, 0, 1}, y] - 6*G[{0, 1, 0}, y] + 
        12*G[{0, 1, 1}, y] - 5*G[{1, 0, 0}, y] + 10*G[{1, 0, 1}, y] + 
        6*G[{1, 1, 0}, y] - 12*G[{1, 1, 1}, y]) + 
      G[{-1}, x]*(4*G[{0, 1, 0}, y] - 8*G[{0, 1, 1}, y] + 4*G[{1, 0, 0}, y] - 
        8*G[{1, 0, 1}, y] - 8*G[{1, 1, 0}, y] + 16*G[{1, 1, 1}, y]) + 
      G[{1}, y]*(-32*G[{-1, -1, -1}, x] + 4*G[{-1, 0, -1}, x] + 
        8*G[{-1, -y^(-1), -1}, x] + 8*G[{-1, -y, -1}, x] - 
        8*G[{0, -1, -1}, x] - 2*G[{0, 0, -1}, x] + 2*G[{0, -y^(-1), -1}, x] + 
        2*G[{0, -y, -1}, x] + 8*G[{-y^(-1), -1, -1}, x] + 
        2*G[{-y^(-1), 0, -1}, x] - 2*G[{-y^(-1), -y^(-1), -1}, x] - 
        2*G[{-y^(-1), -y, -1}, x] + 8*G[{-y, -1, -1}, x] + 
        2*G[{-y, 0, -1}, x] - 2*G[{-y, -y^(-1), -1}, x] - 
        2*G[{-y, -y, -1}, x]) + G[{0}, y]*(16*G[{-1, -1, -1}, x] - 
        2*G[{-1, 0, -1}, x] - 4*G[{-1, -y^(-1), -1}, x] - 
        4*G[{-1, -y, -1}, x] + 4*G[{0, -1, -1}, x] + G[{0, 0, -1}, x] - 
        G[{0, -y^(-1), -1}, x] - G[{0, -y, -1}, x] - 
        4*G[{-y^(-1), -1, -1}, x] - G[{-y^(-1), 0, -1}, x] + 
        G[{-y^(-1), -y^(-1), -1}, x] + G[{-y^(-1), -y, -1}, x] - 
        4*G[{-y, -1, -1}, x] - G[{-y, 0, -1}, x] + G[{-y, -y^(-1), -1}, x] + 
        G[{-y, -y, -1}, x]) + 32*G[{-1, -1, -1, -1}, x] - 
      16*G[{-1, -1, 0, -1}, x] + 4*G[{-1, 0, -1, -1}, x] + 
      2*G[{-1, 0, 0, -1}, x] - 8*G[{-1, -y^(-1), -1, -1}, x] + 
      4*G[{-1, -y^(-1), 0, -1}, x] - 8*G[{-1, -y, -1, -1}, x] + 
      4*G[{-1, -y, 0, -1}, x] + 2*G[{0, -1, 0, -1}, x] - 
      2*G[{0, 0, -1, -1}, x] - G[{0, 0, 0, -1}, x] - 
      2*G[{0, -y^(-1), -1, -1}, x] + G[{0, -y^(-1), 0, -1}, x] - 
      2*G[{0, -y, -1, -1}, x] + G[{0, -y, 0, -1}, x] - 
      16*G[{-y^(-1), -1, -1, -1}, x] + 4*G[{-y^(-1), -1, 0, -1}, x] + 
      2*G[{-y^(-1), 0, -1, -1}, x] + G[{-y^(-1), 0, 0, -1}, x] + 
      2*G[{-y^(-1), -y^(-1), -1, -1}, x] - G[{-y^(-1), -y^(-1), 0, -1}, x] + 
      2*G[{-y^(-1), -y, -1, -1}, x] - G[{-y^(-1), -y, 0, -1}, x] - 
      16*G[{-y, -1, -1, -1}, x] + 4*G[{-y, -1, 0, -1}, x] + 
      2*G[{-y, 0, -1, -1}, x] + G[{-y, 0, 0, -1}, x] + 
      2*G[{-y, -y^(-1), -1, -1}, x] - G[{-y, -y^(-1), 0, -1}, x] + 
      2*G[{-y, -y, -1, -1}, x] - G[{-y, -y, 0, -1}, x] + 
      (-43*G[{-1}, x] + 5*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[28] -> -3/4 + e*(G[{-1}, x] - G[{0}, y]/2 + G[{1}, y]) + 
    e^2*((7*Pi^2)/12 + G[{-1}, x]*(G[{0}, y] - 2*G[{1}, y]) - 
      2*G[{-1, -1}, x] + 2*G[{0, -1}, x]) + e^5*Help[Fam2, 28] + 
    e^3*(Pi^2*((-5*G[{-1}, x])/6 - G[{0}, y]/6 - G[{1}, y] + 
        (2*G[{-y^(-1)}, x])/3) + G[{-y}, x]*(-G[{1, 0}, y] + 
        2*G[{1, 1}, y]) + G[{-y^(-1)}, x]*(G[{0, 0}, y] - 2*G[{0, 1}, y] - 
        G[{1, 0}, y] + 2*G[{1, 1}, y]) + G[{1}, y]*(8*G[{-1, -1}, x] - 
        4*G[{0, -1}, x] - 2*G[{-y^(-1), -1}, x] - 2*G[{-y, -1}, x]) + 
      G[{0}, y]*(-4*G[{-1, -1}, x] + 2*G[{0, -1}, x] + G[{-y^(-1), -1}, x] + 
        G[{-y, -1}, x]) + 4*G[{-1, 0, -1}, x] - 4*G[{0, -1, -1}, x] - 
      2*G[{0, 0, -1}, x] - 2*G[{0, 1, 0}, y] + 4*G[{0, 1, 1}, y] - 
      2*G[{1, 0, 0}, y] + 4*G[{1, 0, 1}, y] + 4*G[{1, 1, 0}, y] - 
      8*G[{1, 1, 1}, y] + 2*G[{-y^(-1), -1, -1}, x] - 
      G[{-y^(-1), 0, -1}, x] + 2*G[{-y, -1, -1}, x] - G[{-y, 0, -1}, x] + 
      (29*Zeta[3])/2) + e^4*((14*Pi^4)/15 + G[{-1, -y^(-1)}, x]*
       (-4*G[{0, 0}, y] + 8*G[{0, 1}, y] + 4*G[{1, 0}, y] - 8*G[{1, 1}, y]) - 
      8*G[{-1, -y}, x]*G[{1, 1}, y] + 4*G[{0, -y}, x]*G[{1, 1}, y] + 
      G[{0, -y^(-1)}, x]*(-2*G[{1, 0}, y] + 4*G[{1, 1}, y]) + 
      G[{0, 1}, y]*(-4*G[{0, -y^(-1)}, x] - 2*G[{-y^(-1), -y^(-1)}, x] - 
        2*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*(G[{0}, y]/3 + 2*G[{1}, y]) + 
        (2*G[{-1}, y]*G[{-y^(-1)}, x])/3 - (G[{0}, y]*G[{-y^(-1)}, x])/2 + 
        G[{1}, y]*((-13*G[{-y^(-1)}, x])/6 + G[{-y}, x]/2) - 
        (2*G[{-1}, y]*G[{-y}, x])/3 + 6*G[{-1, -1}, x] - 
        (8*G[{-1, -y^(-1)}, x])/3 - (11*G[{0, -1}, x])/3 - 
        (4*G[{0, -1}, y])/3 + 2*G[{0, 1}, y] + (4*G[{0, -y^(-1)}, x])/3 + 
        (4*G[{1, 1}, y])/3 - (7*G[{-y^(-1), -1}, x])/6 + 
        (2*G[{-y^(-1), -y^(-1)}, x])/3 - (7*G[{-y, -1}, x])/6 + 
        (2*G[{-y, -y^(-1)}, x])/3) + G[{0, 0}, y]*(2*G[{0, -y^(-1)}, x] + 
        G[{-y^(-1), -y^(-1)}, x] + G[{-y, -y^(-1)}, x]) + 
      G[{1, 0}, y]*(4*G[{-1, -y}, x] - 2*G[{0, -y}, x] - 
        G[{-y^(-1), -y^(-1)}, x] - G[{-y^(-1), -y}, x] - 
        G[{-y, -y^(-1)}, x] - G[{-y, -y}, x]) + 
      G[{1, 1}, y]*(2*G[{-y^(-1), -y^(-1)}, x] + 2*G[{-y^(-1), -y}, x] + 
        2*G[{-y, -y^(-1)}, x] + 2*G[{-y, -y}, x]) + 
      G[{-y}, x]*(-G[{-1, 0, 0}, y] + 2*G[{-1, 0, 1}, y] - 
        3*G[{0, 1, 0}, y] + 6*G[{0, 1, 1}, y] - G[{1, 0, 0}, y] + 
        2*G[{1, 0, 1}, y] + 6*G[{1, 1, 0}, y] - 12*G[{1, 1, 1}, y]) + 
      G[{-y^(-1)}, x]*(G[{-1, 0, 0}, y] - 2*G[{-1, 0, 1}, y] + 
        G[{0, 0, 0}, y] - 2*G[{0, 0, 1}, y] - 3*G[{0, 1, 0}, y] + 
        6*G[{0, 1, 1}, y] - 5*G[{1, 0, 0}, y] + 10*G[{1, 0, 1}, y] + 
        6*G[{1, 1, 0}, y] - 12*G[{1, 1, 1}, y]) + 
      G[{-1}, x]*(4*G[{0, 1, 0}, y] - 8*G[{0, 1, 1}, y] + 4*G[{1, 0, 0}, y] - 
        8*G[{1, 0, 1}, y] - 8*G[{1, 1, 0}, y] + 16*G[{1, 1, 1}, y]) + 
      G[{1}, y]*(-32*G[{-1, -1, -1}, x] + 4*G[{-1, 0, -1}, x] + 
        8*G[{-1, -y^(-1), -1}, x] + 8*G[{-1, -y, -1}, x] + 
        16*G[{0, -1, -1}, x] + 4*G[{0, 0, -1}, x] - 
        4*G[{0, -y^(-1), -1}, x] - 4*G[{0, -y, -1}, x] + 
        8*G[{-y^(-1), -1, -1}, x] - 4*G[{-y^(-1), 0, -1}, x] - 
        2*G[{-y^(-1), -y^(-1), -1}, x] - 2*G[{-y^(-1), -y, -1}, x] + 
        8*G[{-y, -1, -1}, x] - 4*G[{-y, 0, -1}, x] - 
        2*G[{-y, -y^(-1), -1}, x] - 2*G[{-y, -y, -1}, x]) + 
      G[{0}, y]*(16*G[{-1, -1, -1}, x] - 2*G[{-1, 0, -1}, x] - 
        4*G[{-1, -y^(-1), -1}, x] - 4*G[{-1, -y, -1}, x] - 
        8*G[{0, -1, -1}, x] - 2*G[{0, 0, -1}, x] + 2*G[{0, -y^(-1), -1}, x] + 
        2*G[{0, -y, -1}, x] - 4*G[{-y^(-1), -1, -1}, x] + 
        2*G[{-y^(-1), 0, -1}, x] + G[{-y^(-1), -y^(-1), -1}, x] + 
        G[{-y^(-1), -y, -1}, x] - 4*G[{-y, -1, -1}, x] + 
        2*G[{-y, 0, -1}, x] + G[{-y, -y^(-1), -1}, x] + G[{-y, -y, -1}, x]) + 
      32*G[{-1, -1, -1, -1}, x] - 16*G[{-1, -1, 0, -1}, x] - 
      20*G[{-1, 0, -1, -1}, x] + 8*G[{-1, 0, 0, -1}, x] - 
      8*G[{-1, -y^(-1), -1, -1}, x] + 4*G[{-1, -y^(-1), 0, -1}, x] - 
      8*G[{-1, -y, -1, -1}, x] + 4*G[{-1, -y, 0, -1}, x] - 
      4*G[{0, -1, 0, -1}, x] - 2*G[{0, -1, 0, 0}, y] + 
      4*G[{0, -1, 0, 1}, y] + 4*G[{0, 0, -1, -1}, x] + 
      2*G[{0, 0, 0, -1}, x] - 3*G[{0, 0, 1, 0}, y] + 6*G[{0, 0, 1, 1}, y] - 
      2*G[{0, 1, 0, 0}, y] + 4*G[{0, 1, 0, 1}, y] + 12*G[{0, 1, 1, 0}, y] - 
      24*G[{0, 1, 1, 1}, y] + 4*G[{0, -y^(-1), -1, -1}, x] - 
      2*G[{0, -y^(-1), 0, -1}, x] + 4*G[{0, -y, -1, -1}, x] - 
      2*G[{0, -y, 0, -1}, x] - 5*G[{1, 0, 0, 0}, y] + 10*G[{1, 0, 0, 1}, y] + 
      12*G[{1, 0, 1, 0}, y] - 24*G[{1, 0, 1, 1}, y] + 12*G[{1, 1, 0, 0}, y] - 
      24*G[{1, 1, 0, 1}, y] - 24*G[{1, 1, 1, 0}, y] + 48*G[{1, 1, 1, 1}, y] - 
      16*G[{-y^(-1), -1, -1, -1}, x] + 10*G[{-y^(-1), -1, 0, -1}, x] + 
      8*G[{-y^(-1), 0, -1, -1}, x] - 5*G[{-y^(-1), 0, 0, -1}, x] + 
      2*G[{-y^(-1), -y^(-1), -1, -1}, x] - G[{-y^(-1), -y^(-1), 0, -1}, x] + 
      2*G[{-y^(-1), -y, -1, -1}, x] - G[{-y^(-1), -y, 0, -1}, x] - 
      16*G[{-y, -1, -1, -1}, x] + 10*G[{-y, -1, 0, -1}, x] + 
      8*G[{-y, 0, -1, -1}, x] - 5*G[{-y, 0, 0, -1}, x] + 
      2*G[{-y, -y^(-1), -1, -1}, x] - G[{-y, -y^(-1), 0, -1}, x] + 
      2*G[{-y, -y, -1, -1}, x] - G[{-y, -y, 0, -1}, x] + 
      (-13*G[{-1}, x] + G[{0}, y] - 18*G[{1}, y] + 11*G[{-y^(-1)}, x])*
       Zeta[3]), MI[29] -> e^2*G[{-1}, x]*G[{0}, y] + 
    e^3*(Pi^2*(-G[{-1}, x]/2 + G[{-y^(-1)}, x]/3) + 
      G[{-y^(-1)}, x]*(G[{0, 0}, y] - G[{1, 0}, y]) - 
      G[{-y}, x]*G[{1, 0}, y] + G[{-1}, x]*(-2*G[{-1, 0}, y] + 
        2*G[{1, 0}, y]) + G[{0}, y]*(-4*G[{-1, -1}, x] - G[{0, -1}, x] + 
        G[{-y^(-1), -1}, x] + G[{-y, -1}, x]) + G[{-y^(-1), 0, -1}, x] - 
      G[{-y, 0, -1}, x]) + e^5*Help[Fam2, 29] + 
    e^4*(G[{-1, -1}, x]*(8*G[{-1, 0}, y] - 8*G[{1, 0}, y]) - 
      2*G[{0, -1}, x]*G[{1, 0}, y] + G[{0, -y^(-1)}, x]*G[{1, 0}, y] + 
      G[{-1, -y^(-1)}, x]*(-4*G[{0, 0}, y] + 4*G[{1, 0}, y]) + 
      G[{-1, 0}, y]*(2*G[{0, -1}, x] - 2*G[{-y^(-1), -1}, x] - 
        2*G[{-y, -1}, x]) + Pi^2*(G[{-1}, x]*(G[{-1}, y] + G[{0}, y]/3 + 
          G[{1}, y]/3) + (G[{0}, y]*G[{-y^(-1)}, x])/2 + 
        G[{-1}, y]*(-G[{-y^(-1)}, x]/3 - G[{-y}, x]/3) + 
        G[{1}, y]*(-G[{-y^(-1)}, x]/6 - G[{-y}, x]/6) + 2*G[{-1, -1}, x] - 
        (4*G[{-1, -y^(-1)}, x])/3 + G[{0, -1}, x]/2 - G[{0, -y^(-1)}, x]/3 - 
        (5*G[{-y^(-1), -1}, x])/6 + G[{-y^(-1), -y^(-1)}, x]/3 - 
        G[{-y, -1}, x]/6 + G[{-y, -y^(-1)}, x]/3) + 
      G[{0, 0}, y]*(-G[{0, -y^(-1)}, x] + G[{-y^(-1), -y^(-1)}, x] + 
        G[{-y, -y^(-1)}, x]) + G[{1, 0}, y]*(4*G[{-1, -y}, x] + 
        G[{0, -y}, x] + 2*G[{-y^(-1), -1}, x] - G[{-y^(-1), -y^(-1)}, x] - 
        G[{-y^(-1), -y}, x] + 2*G[{-y, -1}, x] - G[{-y, -y^(-1)}, x] - 
        G[{-y, -y}, x]) + G[{-1}, x]*(4*G[{-1, -1, 0}, y] - 
        4*G[{-1, 1, 0}, y] + 4*G[{0, 1, 0}, y] - 4*G[{1, -1, 0}, y] + 
        4*G[{1, 0, 0}, y] - 4*G[{1, 1, 0}, y]) + G[{-y^(-1)}, x]*
       (-G[{-1, 0, 0}, y] + 2*G[{-1, 1, 0}, y] - 2*G[{0, -1, 0}, y] + 
        4*G[{0, 0, 0}, y] - 4*G[{0, 1, 0}, y] + 2*G[{1, -1, 0}, y] - 
        3*G[{1, 0, 0}, y] + 2*G[{1, 1, 0}, y]) + 
      G[{-y}, x]*(-G[{-1, 0, 0}, y] + 2*G[{-1, 1, 0}, y] + 
        2*G[{1, -1, 0}, y] - G[{1, 0, 0}, y] + 2*G[{1, 1, 0}, y]) + 
      G[{0}, y]*(16*G[{-1, -1, -1}, x] - 2*G[{-1, 0, -1}, x] - 
        4*G[{-1, -y^(-1), -1}, x] - 4*G[{-1, -y, -1}, x] + 
        4*G[{0, -1, -1}, x] + G[{0, 0, -1}, x] - G[{0, -y^(-1), -1}, x] - 
        G[{0, -y, -1}, x] - 4*G[{-y^(-1), -1, -1}, x] - 
        G[{-y^(-1), 0, -1}, x] + G[{-y^(-1), -y^(-1), -1}, x] + 
        G[{-y^(-1), -y, -1}, x] - 4*G[{-y, -1, -1}, x] - G[{-y, 0, -1}, x] + 
        G[{-y, -y^(-1), -1}, x] + G[{-y, -y, -1}, x]) - 
      4*G[{-1, -y^(-1), 0, -1}, x] + 4*G[{-1, -y, 0, -1}, x] - 
      G[{0, -y^(-1), 0, -1}, x] + G[{0, -y, 0, -1}, x] - 
      2*G[{-y^(-1), -1, 0, -1}, x] - 4*G[{-y^(-1), 0, -1, -1}, x] - 
      G[{-y^(-1), 0, 0, -1}, x] + G[{-y^(-1), -y^(-1), 0, -1}, x] - 
      G[{-y^(-1), -y, 0, -1}, x] + 2*G[{-y, -1, 0, -1}, x] + 
      4*G[{-y, 0, -1, -1}, x] + G[{-y, 0, 0, -1}, x] + 
      G[{-y, -y^(-1), 0, -1}, x] - G[{-y, -y, 0, -1}, x] + 
      (-3*G[{-1}, x] + G[{-y^(-1)}, x])*Zeta[3]), 
  MI[30] -> -(e*G[{0}, y])/2 + e^2*(Pi^2/4 + G[{-1}, x]*G[{0}, y] + 
      G[{-1, 0}, y] - G[{1, 0}, y]) + e^5*Help[Fam2, 30] + 
    e^3*(Pi^2*(-G[{-1}, x]/2 - G[{-1}, y]/2 - G[{0}, y]/6 - G[{1}, y]/6 + 
        G[{-y^(-1)}, x]/3) + G[{-y^(-1)}, x]*(G[{0, 0}, y] - G[{1, 0}, y]) - 
      G[{-y}, x]*G[{1, 0}, y] + G[{-1}, x]*(-2*G[{-1, 0}, y] + 
        2*G[{1, 0}, y]) + G[{0}, y]*(-4*G[{-1, -1}, x] + 2*G[{0, -1}, x] + 
        G[{-y^(-1), -1}, x] + G[{-y, -1}, x]) - 2*G[{-1, -1, 0}, y] + 
      2*G[{-1, 1, 0}, y] - 2*G[{0, 1, 0}, y] + 2*G[{1, -1, 0}, y] - 
      2*G[{1, 0, 0}, y] + 2*G[{1, 1, 0}, y] + G[{-y^(-1), 0, -1}, x] - 
      G[{-y, 0, -1}, x] + (3*Zeta[3])/2) + 
    e^4*((23*Pi^4)/90 + G[{-1, -1}, x]*(8*G[{-1, 0}, y] - 8*G[{1, 0}, y]) + 
      4*G[{0, -1}, x]*G[{1, 0}, y] - 2*G[{0, -y^(-1)}, x]*G[{1, 0}, y] + 
      G[{-1, -y^(-1)}, x]*(-4*G[{0, 0}, y] + 4*G[{1, 0}, y]) + 
      G[{-1, 0}, y]*(-4*G[{0, -1}, x] - 2*G[{-y^(-1), -1}, x] - 
        2*G[{-y, -1}, x]) + Pi^2*(G[{-1}, x]*(G[{-1}, y] + G[{0}, y]/3 + 
          G[{1}, y]/3) - (G[{0}, y]*G[{-y^(-1)}, x])/2 + 
        G[{-1}, y]*(-G[{-y^(-1)}, x]/3 - G[{-y}, x]/3) + 
        G[{1}, y]*(-G[{-y^(-1)}, x]/6 - G[{-y}, x]/6) + 2*G[{-1, -1}, x] + 
        G[{-1, -1}, y] + G[{-1, 0}, y]/3 + G[{-1, 1}, y]/3 - 
        (4*G[{-1, -y^(-1)}, x])/3 - G[{0, -1}, x] - (2*G[{0, -1}, y])/3 - 
        G[{0, 1}, y]/3 + (2*G[{0, -y^(-1)}, x])/3 + G[{1, -1}, y]/3 - 
        G[{1, 0}, y]/3 + G[{1, 1}, y]/3 - (5*G[{-y^(-1), -1}, x])/6 + 
        G[{-y^(-1), -y^(-1)}, x]/3 - G[{-y, -1}, x]/6 + 
        G[{-y, -y^(-1)}, x]/3) + G[{0, 0}, y]*(2*G[{0, -y^(-1)}, x] + 
        G[{-y^(-1), -y^(-1)}, x] + G[{-y, -y^(-1)}, x]) + 
      G[{1, 0}, y]*(4*G[{-1, -y}, x] - 2*G[{0, -y}, x] + 
        2*G[{-y^(-1), -1}, x] - G[{-y^(-1), -y^(-1)}, x] - 
        G[{-y^(-1), -y}, x] + 2*G[{-y, -1}, x] - G[{-y, -y^(-1)}, x] - 
        G[{-y, -y}, x]) + G[{-1}, x]*(4*G[{-1, -1, 0}, y] - 
        4*G[{-1, 1, 0}, y] + 4*G[{0, 1, 0}, y] - 4*G[{1, -1, 0}, y] + 
        4*G[{1, 0, 0}, y] - 4*G[{1, 1, 0}, y]) + G[{-y^(-1)}, x]*
       (-G[{-1, 0, 0}, y] + 2*G[{-1, 1, 0}, y] - 2*G[{0, -1, 0}, y] + 
        G[{0, 0, 0}, y] - G[{0, 1, 0}, y] + 2*G[{1, -1, 0}, y] - 
        3*G[{1, 0, 0}, y] + 2*G[{1, 1, 0}, y]) + 
      G[{-y}, x]*(-G[{-1, 0, 0}, y] + 2*G[{-1, 1, 0}, y] - 
        3*G[{0, 1, 0}, y] + 2*G[{1, -1, 0}, y] - G[{1, 0, 0}, y] + 
        2*G[{1, 1, 0}, y]) + G[{0}, y]*(16*G[{-1, -1, -1}, x] - 
        2*G[{-1, 0, -1}, x] - 4*G[{-1, -y^(-1), -1}, x] - 
        4*G[{-1, -y, -1}, x] - 8*G[{0, -1, -1}, x] - 2*G[{0, 0, -1}, x] + 
        2*G[{0, -y^(-1), -1}, x] + 2*G[{0, -y, -1}, x] - 
        4*G[{-y^(-1), -1, -1}, x] + 2*G[{-y^(-1), 0, -1}, x] + 
        G[{-y^(-1), -y^(-1), -1}, x] + G[{-y^(-1), -y, -1}, x] - 
        4*G[{-y, -1, -1}, x] + 2*G[{-y, 0, -1}, x] + G[{-y, -y^(-1), -1}, 
         x] + G[{-y, -y, -1}, x]) + 4*G[{-1, -1, -1, 0}, y] - 
      4*G[{-1, -1, 1, 0}, y] + 4*G[{-1, 0, 1, 0}, y] - 
      4*G[{-1, 1, -1, 0}, y] + 4*G[{-1, 1, 0, 0}, y] - 
      4*G[{-1, 1, 1, 0}, y] - 4*G[{-1, -y^(-1), 0, -1}, x] + 
      4*G[{-1, -y, 0, -1}, x] - 2*G[{0, -1, 0, 0}, y] + 
      4*G[{0, -1, 1, 0}, y] - 3*G[{0, 0, 1, 0}, y] + 4*G[{0, 1, -1, 0}, y] - 
      2*G[{0, 1, 0, 0}, y] + 4*G[{0, 1, 1, 0}, y] + 
      2*G[{0, -y^(-1), 0, -1}, x] - 2*G[{0, -y, 0, -1}, x] - 
      4*G[{1, -1, -1, 0}, y] + 4*G[{1, -1, 0, 0}, y] - 
      4*G[{1, -1, 1, 0}, y] + 4*G[{1, 0, -1, 0}, y] - 5*G[{1, 0, 0, 0}, y] + 
      4*G[{1, 0, 1, 0}, y] - 4*G[{1, 1, -1, 0}, y] + 4*G[{1, 1, 0, 0}, y] - 
      4*G[{1, 1, 1, 0}, y] - 2*G[{-y^(-1), -1, 0, -1}, x] - 
      4*G[{-y^(-1), 0, -1, -1}, x] + 5*G[{-y^(-1), 0, 0, -1}, x] + 
      G[{-y^(-1), -y^(-1), 0, -1}, x] - G[{-y^(-1), -y, 0, -1}, x] + 
      2*G[{-y, -1, 0, -1}, x] + 4*G[{-y, 0, -1, -1}, x] - 
      5*G[{-y, 0, 0, -1}, x] + G[{-y, -y^(-1), 0, -1}, x] - 
      G[{-y, -y, 0, -1}, x] + (-3*G[{-1}, x] - 3*G[{-1}, y] + G[{0}, y] + 
        G[{1}, y] + G[{-y^(-1)}, x])*Zeta[3]), 
  MI[31] -> 1/2 + e*(-G[{-1}, x] - G[{0}, y]/2) + 
    e^2*(Pi^2/4 + G[{-1}, x]*G[{0}, y] + 2*G[{-1, -1}, x] + 3*G[{-1, 0}, y] - 
      G[{0, -1}, x] - (5*G[{0, 0}, y])/2) + e^5*Help[Fam2, 31] + 
    e^3*(Pi^2*(-G[{-1}, x]/2 - (3*G[{-1}, y])/2 + (5*G[{0}, y])/4 - 
        G[{1}, y]/3 + G[{-y^(-1)}, x]/3) + G[{-1}, x]*
       (-6*G[{-1, 0}, y] + 5*G[{0, 0}, y]) + G[{-y^(-1)}, x]*
       (G[{0, 0}, y] - G[{1, 0}, y]) - G[{-y}, x]*G[{1, 0}, y] + 
      G[{0}, y]*(-2*G[{-1, -1}, x] + G[{-y^(-1), -1}, x] + G[{-y, -1}, x]) - 
      4*G[{-1, -1, -1}, x] - 18*G[{-1, -1, 0}, y] + 2*G[{-1, 0, -1}, x] + 
      9*G[{-1, 0, 0}, y] + 2*G[{0, -1, -1}, x] + 15*G[{0, -1, 0}, y] - 
      2*G[{0, 0, -1}, x] - (5*G[{0, 0, 0}, y])/2 - G[{0, 1, 0}, y] - 
      5*G[{1, 0, 0}, y] + 2*G[{1, 1, 0}, y] + G[{-y^(-1), 0, -1}, x] - 
      G[{-y, 0, -1}, x] + 12*Zeta[3]) + 
    e^4*((9*Pi^4)/80 + G[{-1, -1}, x]*(12*G[{-1, 0}, y] - 10*G[{0, 0}, y]) + 
      G[{-1, -y^(-1)}, x]*(-2*G[{0, 0}, y] + 2*G[{1, 0}, y]) + 
      G[{-1, 0}, y]*(-6*G[{-y^(-1), -1}, x] - 6*G[{-y, -1}, x]) + 
      Pi^2*(G[{-1}, x]*(3*G[{-1}, y] - (5*G[{0}, y])/2 + (2*G[{1}, y])/3) - 
        2*G[{-1}, y]*G[{-y^(-1)}, x] + (3*G[{0}, y]*G[{-y^(-1)}, x])/2 + 
        G[{1}, y]*(-G[{-y^(-1)}, x]/6 - G[{-y}, x]/6) + G[{-1, -1}, x] + 
        9*G[{-1, -1}, y] - (9*G[{-1, 0}, y])/2 + 2*G[{-1, 1}, y] - 
        (2*G[{-1, -y^(-1)}, x])/3 + G[{0, -1}, x]/3 - (15*G[{0, -1}, y])/2 + 
        (5*G[{0, 0}, y])/4 - G[{0, 1}, x]/3 - (11*G[{0, 1}, y])/6 + 
        2*G[{1, -1}, y] + G[{1, 0}, y]/2 + G[{1, 1}, y]/3 - 
        (5*G[{-y^(-1), -1}, x])/6 + G[{-y^(-1), 1}, x]/3 + 
        G[{-y^(-1), -y^(-1)}, x]/3 - G[{-y, -1}, x]/6 - G[{-y, 1}, x]/3 + 
        G[{-y, -y^(-1)}, x]/3) + G[{0, 0}, y]*(5*G[{-y^(-1), -1}, x] + 
        G[{-y^(-1), -y^(-1)}, x] + 5*G[{-y, -1}, x] + G[{-y, -y^(-1)}, x]) + 
      G[{1, 0}, y]*(2*G[{-1, -y}, x] - G[{-y^(-1), -y^(-1)}, x] - 
        G[{-y^(-1), -y}, x] - G[{-y, -y^(-1)}, x] - G[{-y, -y}, x]) + 
      G[{-1}, x]*(36*G[{-1, -1, 0}, y] - 18*G[{-1, 0, 0}, y] - 
        30*G[{0, -1, 0}, y] + 5*G[{0, 0, 0}, y] + 2*G[{0, 1, 0}, y] + 
        10*G[{1, 0, 0}, y] - 4*G[{1, 1, 0}, y]) + G[{-y^(-1)}, x]*
       (-5*G[{-1, 0, 0}, y] + 6*G[{-1, 1, 0}, y] - 6*G[{0, -1, 0}, y] + 
        11*G[{0, 0, 0}, y] - 8*G[{0, 1, 0}, y] + 6*G[{1, -1, 0}, y] - 
        8*G[{1, 0, 0}, y] + 4*G[{1, 1, 0}, y]) + 
      G[{-y}, x]*(-G[{-1, 0, 0}, y] + 6*G[{-1, 1, 0}, y] - 
        6*G[{0, 1, 0}, y] + 6*G[{1, -1, 0}, y] - 6*G[{1, 0, 0}, y] + 
        4*G[{1, 1, 0}, y]) + G[{0}, y]*(4*G[{-1, -1, -1}, x] - 
        2*G[{-1, -y^(-1), -1}, x] - 2*G[{-1, -y, -1}, x] - 
        2*G[{-y^(-1), -1, -1}, x] + G[{-y^(-1), -y^(-1), -1}, x] + 
        G[{-y^(-1), -y, -1}, x] - 2*G[{-y, -1, -1}, x] + 
        G[{-y, -y^(-1), -1}, x] + G[{-y, -y, -1}, x]) + 
      8*G[{-1, -1, -1, -1}, x] + 108*G[{-1, -1, -1, 0}, y] - 
      4*G[{-1, -1, 0, -1}, x] - 54*G[{-1, -1, 0, 0}, y] - 
      4*G[{-1, 0, -1, -1}, x] - 54*G[{-1, 0, -1, 0}, y] + 
      4*G[{-1, 0, 0, -1}, x] + 9*G[{-1, 0, 0, 0}, y] + 
      6*G[{-1, 0, 1, 0}, y] + 6*G[{-1, 1, 0, 0}, y] - 
      12*G[{-1, 1, 1, 0}, y] - 2*G[{-1, -y^(-1), 0, -1}, x] + 
      2*G[{-1, -y, 0, -1}, x] - 4*G[{0, -1, -1, -1}, x] - 
      90*G[{0, -1, -1, 0}, y] + 4*G[{0, -1, 0, -1}, x] + 
      44*G[{0, -1, 0, 0}, y] + 6*G[{0, -1, 1, 0}, y] + 
      4*G[{0, 0, -1, -1}, x] + 15*G[{0, 0, -1, 0}, y] - 
      4*G[{0, 0, 0, -1}, x] - (5*G[{0, 0, 0, 0}, y])/2 - 
      11*G[{0, 0, 1, 0}, y] + 6*G[{0, 1, -1, 0}, y] + 4*G[{0, 1, 0, -1}, x] + 
      9*G[{0, 1, 0, 0}, y] + 14*G[{0, 1, 1, 0}, y] + 6*G[{1, -1, 0, 0}, y] - 
      12*G[{1, -1, 1, 0}, y] + 30*G[{1, 0, -1, 0}, y] - 
      15*G[{1, 0, 0, 0}, y] + 14*G[{1, 0, 1, 0}, y] - 
      12*G[{1, 1, -1, 0}, y] - 2*G[{1, 1, 0, 0}, y] - 8*G[{1, 1, 1, 0}, y] - 
      2*G[{-y^(-1), -1, 0, -1}, x] - 2*G[{-y^(-1), 0, -1, -1}, x] + 
      2*G[{-y^(-1), 0, 0, -1}, x] - 4*G[{-y^(-1), 1, 0, -1}, x] + 
      G[{-y^(-1), -y^(-1), 0, -1}, x] - G[{-y^(-1), -y, 0, -1}, x] + 
      2*G[{-y, -1, 0, -1}, x] + 2*G[{-y, 0, -1, -1}, x] - 
      6*G[{-y, 0, 0, -1}, x] + 4*G[{-y, 1, 0, -1}, x] + 
      G[{-y, -y^(-1), 0, -1}, x] - G[{-y, -y, 0, -1}, x] + 
      (-24*G[{-1}, x] - 48*G[{-1}, y] + 20*G[{0}, y] + 11*G[{1}, y] + 
        5*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[32] -> -(e*G[{0}, y])/2 + e^2*(Pi^2/4 + G[{-1}, x]*G[{0}, y] + 
      3*G[{-1, 0}, y] - (3*G[{0, 0}, y])/2) + e^5*Help[Fam2, 32] + 
    e^3*(Pi^2*(-G[{-1}, x]/2 - (3*G[{-1}, y])/2 + (3*G[{0}, y])/4 - 
        G[{1}, y]/3 + G[{-y^(-1)}, x]/3) + G[{-1}, x]*
       (-6*G[{-1, 0}, y] + 3*G[{0, 0}, y]) + G[{-y^(-1)}, x]*
       (G[{0, 0}, y] - G[{1, 0}, y]) - G[{-y}, x]*G[{1, 0}, y] + 
      G[{0}, y]*(-2*G[{-1, -1}, x] + G[{-y^(-1), -1}, x] + G[{-y, -1}, x]) - 
      18*G[{-1, -1, 0}, y] + 9*G[{-1, 0, 0}, y] + 9*G[{0, -1, 0}, y] - 
      (3*G[{0, 0, 0}, y])/2 - G[{0, 1, 0}, y] - G[{1, 0, 0}, y] + 
      2*G[{1, 1, 0}, y] + G[{-y^(-1), 0, -1}, x] - G[{-y, 0, -1}, x] + 
      8*Zeta[3]) + e^4*((19*Pi^4)/240 + G[{-1, -1}, x]*
       (12*G[{-1, 0}, y] - 6*G[{0, 0}, y]) + G[{-1, -y^(-1)}, x]*
       (-2*G[{0, 0}, y] + 2*G[{1, 0}, y]) + G[{-1, 0}, y]*
       (-6*G[{-y^(-1), -1}, x] - 6*G[{-y, -1}, x]) + 
      Pi^2*(G[{-1}, x]*(3*G[{-1}, y] - (3*G[{0}, y])/2 + (2*G[{1}, y])/3) - 
        2*G[{-1}, y]*G[{-y^(-1)}, x] + (5*G[{0}, y]*G[{-y^(-1)}, x])/6 + 
        G[{1}, y]*(-G[{-y^(-1)}, x]/6 - G[{-y}, x]/6) + G[{-1, -1}, x] + 
        9*G[{-1, -1}, y] - (9*G[{-1, 0}, y])/2 + 2*G[{-1, 1}, y] - 
        (2*G[{-1, -y^(-1)}, x])/3 - (9*G[{0, -1}, y])/2 + 
        (3*G[{0, 0}, y])/4 - (7*G[{0, 1}, y])/6 + 2*G[{1, -1}, y] - 
        (5*G[{1, 0}, y])/6 + G[{1, 1}, y]/3 - (5*G[{-y^(-1), -1}, x])/6 + 
        G[{-y^(-1), 1}, x]/3 + G[{-y^(-1), -y^(-1)}, x]/3 - 
        G[{-y, -1}, x]/6 - G[{-y, 1}, x]/3 + G[{-y, -y^(-1)}, x]/3) + 
      G[{0, 0}, y]*(3*G[{-y^(-1), -1}, x] + G[{-y^(-1), -y^(-1)}, x] + 
        3*G[{-y, -1}, x] + G[{-y, -y^(-1)}, x]) + 
      G[{1, 0}, y]*(2*G[{-1, -y}, x] - G[{-y^(-1), -y^(-1)}, x] - 
        G[{-y^(-1), -y}, x] - G[{-y, -y^(-1)}, x] - G[{-y, -y}, x]) + 
      G[{-1}, x]*(36*G[{-1, -1, 0}, y] - 18*G[{-1, 0, 0}, y] - 
        18*G[{0, -1, 0}, y] + 3*G[{0, 0, 0}, y] + 2*G[{0, 1, 0}, y] + 
        2*G[{1, 0, 0}, y] - 4*G[{1, 1, 0}, y]) + G[{-y^(-1)}, x]*
       (-5*G[{-1, 0, 0}, y] + 6*G[{-1, 1, 0}, y] - 6*G[{0, -1, 0}, y] + 
        7*G[{0, 0, 0}, y] - 6*G[{0, 1, 0}, y] + 6*G[{1, -1, 0}, y] - 
        6*G[{1, 0, 0}, y] + 4*G[{1, 1, 0}, y]) + 
      G[{-y}, x]*(-G[{-1, 0, 0}, y] + 6*G[{-1, 1, 0}, y] - 
        4*G[{0, 1, 0}, y] + 6*G[{1, -1, 0}, y] - 4*G[{1, 0, 0}, y] + 
        4*G[{1, 1, 0}, y]) + G[{0}, y]*(4*G[{-1, -1, -1}, x] - 
        2*G[{-1, -y^(-1), -1}, x] - 2*G[{-1, -y, -1}, x] - 
        2*G[{-y^(-1), -1, -1}, x] + G[{-y^(-1), -y^(-1), -1}, x] + 
        G[{-y^(-1), -y, -1}, x] - 2*G[{-y, -1, -1}, x] + 
        G[{-y, -y^(-1), -1}, x] + G[{-y, -y, -1}, x]) + 
      108*G[{-1, -1, -1, 0}, y] - 54*G[{-1, -1, 0, 0}, y] - 
      54*G[{-1, 0, -1, 0}, y] + 9*G[{-1, 0, 0, 0}, y] + 
      6*G[{-1, 0, 1, 0}, y] + 6*G[{-1, 1, 0, 0}, y] - 
      12*G[{-1, 1, 1, 0}, y] - 2*G[{-1, -y^(-1), 0, -1}, x] + 
      2*G[{-1, -y, 0, -1}, x] - 54*G[{0, -1, -1, 0}, y] + 
      26*G[{0, -1, 0, 0}, y] + 6*G[{0, -1, 1, 0}, y] + 
      9*G[{0, 0, -1, 0}, y] - (3*G[{0, 0, 0, 0}, y])/2 - 
      7*G[{0, 0, 1, 0}, y] + 6*G[{0, 1, -1, 0}, y] + 5*G[{0, 1, 0, 0}, y] + 
      10*G[{0, 1, 1, 0}, y] + 6*G[{1, -1, 0, 0}, y] - 
      12*G[{1, -1, 1, 0}, y] + 6*G[{1, 0, -1, 0}, y] - 7*G[{1, 0, 0, 0}, y] + 
      10*G[{1, 0, 1, 0}, y] - 12*G[{1, 1, -1, 0}, y] + 
      10*G[{1, 1, 0, 0}, y] - 8*G[{1, 1, 1, 0}, y] - 
      2*G[{-y^(-1), -1, 0, -1}, x] - 2*G[{-y^(-1), 0, -1, -1}, x] + 
      4*G[{-y^(-1), 0, 0, -1}, x] - 4*G[{-y^(-1), 1, 0, -1}, x] + 
      G[{-y^(-1), -y^(-1), 0, -1}, x] - G[{-y^(-1), -y, 0, -1}, x] + 
      2*G[{-y, -1, 0, -1}, x] + 2*G[{-y, 0, -1, -1}, x] - 
      4*G[{-y, 0, 0, -1}, x] + 4*G[{-y, 1, 0, -1}, x] + 
      G[{-y, -y^(-1), 0, -1}, x] - G[{-y, -y, 0, -1}, x] + 
      (-16*G[{-1}, x] - 48*G[{-1}, y] + 12*G[{0}, y] - 5*G[{1}, y] + 
        5*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[33] -> e^5*Help[Fam2, 33] + 
    e^3*(Pi^2*(-G[{-1}, x]/6 - G[{0}, y]/2 + G[{-y^(-1)}, x]/3) - 
      2*G[{-1}, x]*G[{0, 0}, y] + G[{-y^(-1)}, x]*(G[{0, 0}, y] - 
        G[{1, 0}, y]) + G[{-y}, x]*G[{1, 0}, y] + 
      G[{0}, y]*(G[{-y^(-1), -1}, x] - G[{-y, -1}, x]) - G[{-1, 0, -1}, x] - 
      3*G[{0, 0, 0}, y] + 3*G[{0, 1, 0}, y] + 3*G[{1, 0, 0}, y] + 
      G[{-y^(-1), 0, -1}, x] + G[{-y, 0, -1}, x] - Zeta[3]) + 
    e^4*((49*Pi^4)/360 + 8*G[{-1, -1}, x]*G[{0, 0}, y] + 
      G[{-1, -y^(-1)}, x]*(-2*G[{0, 0}, y] + 2*G[{1, 0}, y]) - 
      6*G[{-1, 0}, y]*G[{-y^(-1), -1}, x] + 6*G[{-1, 0}, y]*G[{-y, -1}, x] + 
      Pi^2*(2*G[{-1}, x]*G[{0}, y] + (-G[{-1}, y] - G[{1}, y]/6)*
         G[{-y^(-1)}, x] + G[{-1}, y]*G[{-y}, x] + (G[{1}, y]*G[{-y}, x])/6 + 
        G[{0}, y]*(G[{-y^(-1)}, x]/6 - 2*G[{(-1 + y - y^2)/y}, x]) + 
        G[{-1, -1}, x]/3 - (2*G[{-1, -y^(-1)}, x])/3 + 3*G[{0, -1}, y] + 
        (11*G[{0, 0}, y])/6 + G[{0, 1}, y]/2 - G[{1, 0}, y]/6 - 
        2*G[{(-1)^(1/3), 0}, y] - 2*G[{-(-1)^(2/3), 0}, y] - 
        (5*G[{-y^(-1), -1}, x])/6 + G[{-y^(-1), -y^(-1)}, x]/3 + 
        (5*G[{-y, -1}, x])/6 - G[{-y, -y^(-1)}, x] - 
        (2*G[{(-1 + y - y^2)/y, -1}, x])/3 + 
        (4*G[{(-1 + y - y^2)/y, -y^(-1)}, x])/3) + 
      G[{0, 0}, y]*(2*G[{-y^(-1), -1}, x] + G[{-y^(-1), -y^(-1)}, x] - 
        2*G[{-y, -1}, x] - 3*G[{-y, -y^(-1)}, x] - 
        8*G[{(-1 + y - y^2)/y, -1}, x] + 4*G[{(-1 + y - y^2)/y, -y^(-1)}, 
          x]) + G[{1, 0}, y]*(-2*G[{-1, -y}, x] + 2*G[{-y^(-1), -1}, x] - 
        G[{-y^(-1), -y^(-1)}, x] - 3*G[{-y^(-1), -y}, x] - 2*G[{-y, -1}, x] + 
        3*G[{-y, -y^(-1)}, x] + G[{-y, -y}, x] - 
        4*G[{(-1 + y - y^2)/y, -y^(-1)}, x] + 4*G[{(-1 + y - y^2)/y, -y}, 
          x]) + G[{-1}, x]*(12*G[{0, -1, 0}, y] + 4*G[{0, 0, 0}, y] - 
        6*G[{0, 1, 0}, y] - 14*G[{1, 0, 0}, y]) + G[{(-1 + y - y^2)/y}, x]*
       (-12*G[{0, 0, 0}, y] + 12*G[{0, 1, 0}, y] + 12*G[{1, 0, 0}, y]) + 
      G[{-y}, x]*(3*G[{-1, 0, 0}, y] - 6*G[{-1, 1, 0}, y] + 
        3*G[{0, 1, 0}, y] - 6*G[{1, -1, 0}, y] + 5*G[{1, 0, 0}, y] - 
        4*G[{1, 1, 0}, y]) + G[{-y^(-1)}, x]*(-3*G[{-1, 0, 0}, y] + 
        6*G[{-1, 1, 0}, y] - 6*G[{0, -1, 0}, y] + 5*G[{0, 0, 0}, y] - 
        7*G[{0, 1, 0}, y] + 6*G[{1, -1, 0}, y] - 5*G[{1, 0, 0}, y] + 
        4*G[{1, 1, 0}, y]) + G[{0}, y]*(-2*G[{-1, -y^(-1), -1}, x] + 
        2*G[{-1, -y, -1}, x] - 4*G[{-y^(-1), -1, -1}, x] + 
        G[{-y^(-1), -y^(-1), -1}, x] + 3*G[{-y^(-1), -y, -1}, x] + 
        4*G[{-y, -1, -1}, x] - 3*G[{-y, -y^(-1), -1}, x] - 
        G[{-y, -y, -1}, x] + 4*G[{(-1 + y - y^2)/y, -y^(-1), -1}, x] - 
        4*G[{(-1 + y - y^2)/y, -y, -1}, x]) + 2*G[{-1, -1, 0, -1}, x] + 
      4*G[{-1, 0, -1, -1}, x] - 3*G[{-1, 0, 0, -1}, x] - 
      2*G[{-1, -y^(-1), 0, -1}, x] - 2*G[{-1, -y, 0, -1}, x] + 
      9*G[{0, -1, 0, 0}, y] - 18*G[{0, -1, 1, 0}, y] + 
      18*G[{0, 0, -1, 0}, y] - G[{0, 0, 0, 0}, y] + 7*G[{0, 0, 1, 0}, y] - 
      18*G[{0, 1, -1, 0}, y] + G[{0, 1, 0, 0}, y] - 12*G[{0, 1, 1, 0}, y] - 
      18*G[{1, 0, -1, 0}, y] + 11*G[{1, 0, 0, 0}, y] - 8*G[{1, 0, 1, 0}, y] + 
      4*G[{1, 1, 0, 0}, y] - 12*G[{(-1)^(1/3), 0, 0, 0}, y] + 
      12*G[{(-1)^(1/3), 0, 1, 0}, y] + 12*G[{(-1)^(1/3), 1, 0, 0}, y] - 
      12*G[{-(-1)^(2/3), 0, 0, 0}, y] + 12*G[{-(-1)^(2/3), 0, 1, 0}, y] + 
      12*G[{-(-1)^(2/3), 1, 0, 0}, y] - 4*G[{-y^(-1), 0, -1, -1}, x] + 
      3*G[{-y^(-1), 0, 0, -1}, x] + G[{-y^(-1), -y^(-1), 0, -1}, x] - 
      3*G[{-y^(-1), -y, 0, -1}, x] - 4*G[{-y, 0, -1, -1}, x] + 
      3*G[{-y, 0, 0, -1}, x] - 3*G[{-y, -y^(-1), 0, -1}, x] + 
      G[{-y, -y, 0, -1}, x] - 4*G[{(-1 + y - y^2)/y, -1, 0, -1}, x] + 
      4*G[{(-1 + y - y^2)/y, -y^(-1), 0, -1}, x] + 
      4*G[{(-1 + y - y^2)/y, -y, 0, -1}, x] + 
      (5*G[{-1}, x] - 7*G[{1}, y] - 4*G[{(-1)^(1/3)}, y] - 
        4*G[{-(-1)^(2/3)}, y] + 5*G[{-y^(-1)}, x] - 
        4*G[{(-1 + y - y^2)/y}, x])*Zeta[3]), 
  MI[34] -> -(e*G[{0}, y])/2 + e^2*((5*Pi^2)/12 + 2*G[{-1}, x]*G[{0}, y] + 
      3*G[{-1, 0}, y] - G[{0, 0}, y] - G[{1, 0}, y]) + e^5*Help[Fam2, 34] + 
    e^3*(Pi^2*((-5*G[{-1}, x])/3 - (5*G[{-1}, y])/2 + (5*G[{0}, y])/6 - 
        G[{1}, y]/2 + (4*G[{-y^(-1)}, x])/3) + G[{-y^(-1)}, x]*
       (4*G[{0, 0}, y] - 4*G[{1, 0}, y]) - 4*G[{-y}, x]*G[{1, 0}, y] + 
      G[{-1}, x]*(-12*G[{-1, 0}, y] + 4*G[{0, 0}, y] + 4*G[{1, 0}, y]) + 
      G[{0}, y]*(-8*G[{-1, -1}, x] + 4*G[{-y^(-1), -1}, x] + 
        4*G[{-y, -1}, x]) - 18*G[{-1, -1, 0}, y] + 6*G[{-1, 0, 0}, y] + 
      6*G[{-1, 1, 0}, y] + 6*G[{0, -1, 0}, y] + 2*G[{0, 0, 0}, y] - 
      6*G[{0, 1, 0}, y] + 6*G[{1, -1, 0}, y] - 6*G[{1, 0, 0}, y] + 
      6*G[{1, 1, 0}, y] + 4*G[{-y^(-1), 0, -1}, x] - 4*G[{-y, 0, -1}, x] + 
      (21*Zeta[3])/2) + e^4*((107*Pi^4)/360 + G[{-1, -1}, x]*
       (48*G[{-1, 0}, y] - 16*G[{0, 0}, y] - 16*G[{1, 0}, y]) + 
      G[{-1, -y^(-1)}, x]*(-16*G[{0, 0}, y] + 16*G[{1, 0}, y]) + 
      G[{-1, 0}, y]*(-24*G[{-y^(-1), -1}, x] - 24*G[{-y, -1}, x]) + 
      Pi^2*(G[{-1}, x]*(10*G[{-1}, y] - (10*G[{0}, y])/3 + 2*G[{1}, y]) + 
        2*G[{0}, y]*G[{-y^(-1)}, x] + G[{-1}, y]*(-4*G[{-y^(-1)}, x] - 
          4*G[{-y}, x]) + G[{1}, y]*((-2*G[{-y^(-1)}, x])/3 - 
          (2*G[{-y}, x])/3) + (20*G[{-1, -1}, x])/3 + 15*G[{-1, -1}, y] - 
        5*G[{-1, 0}, y] + 3*G[{-1, 1}, y] - (16*G[{-1, -y^(-1)}, x])/3 - 
        9*G[{0, -1}, y] - (7*G[{0, 0}, y])/3 - (5*G[{0, 1}, y])/3 + 
        3*G[{1, -1}, y] - G[{1, 0}, y]/3 + G[{1, 1}, y]/3 - 
        (10*G[{-y^(-1), -1}, x])/3 + (4*G[{-y^(-1), -y^(-1)}, x])/3 - 
        (10*G[{-y, -1}, x])/3 + 4*G[{-y, -y^(-1)}, x]) + 
      G[{0, 0}, y]*(12*G[{-y^(-1), -1}, x] + 4*G[{-y^(-1), -y^(-1)}, x] + 
        4*G[{-y, -1}, x] + 12*G[{-y, -y^(-1)}, x]) + 
      G[{1, 0}, y]*(16*G[{-1, -y}, x] + 8*G[{-y^(-1), -1}, x] - 
        4*G[{-y^(-1), -y^(-1)}, x] - 12*G[{-y^(-1), -y}, x] + 
        8*G[{-y, -1}, x] - 12*G[{-y, -y^(-1)}, x] - 4*G[{-y, -y}, x]) + 
      G[{-1}, x]*(72*G[{-1, -1, 0}, y] - 24*G[{-1, 0, 0}, y] - 
        24*G[{-1, 1, 0}, y] - 24*G[{0, -1, 0}, y] - 8*G[{0, 0, 0}, y] + 
        24*G[{0, 1, 0}, y] - 24*G[{1, -1, 0}, y] + 24*G[{1, 0, 0}, y] - 
        24*G[{1, 1, 0}, y]) + G[{-y^(-1)}, x]*(-12*G[{-1, 0, 0}, y] + 
        24*G[{-1, 1, 0}, y] - 24*G[{0, -1, 0}, y] + 28*G[{0, 0, 0}, y] - 
        32*G[{0, 1, 0}, y] + 24*G[{1, -1, 0}, y] - 24*G[{1, 0, 0}, y] + 
        16*G[{1, 1, 0}, y]) + G[{-y}, x]*(-12*G[{-1, 0, 0}, y] + 
        24*G[{-1, 1, 0}, y] - 8*G[{0, 1, 0}, y] + 24*G[{1, -1, 0}, y] - 
        16*G[{1, 0, 0}, y] + 16*G[{1, 1, 0}, y]) + 
      G[{0}, y]*(32*G[{-1, -1, -1}, x] - 16*G[{-1, -y^(-1), -1}, x] - 
        16*G[{-1, -y, -1}, x] - 16*G[{-y^(-1), -1, -1}, x] + 
        4*G[{-y^(-1), -y^(-1), -1}, x] + 12*G[{-y^(-1), -y, -1}, x] - 
        16*G[{-y, -1, -1}, x] + 12*G[{-y, -y^(-1), -1}, x] + 
        4*G[{-y, -y, -1}, x]) + 108*G[{-1, -1, -1, 0}, y] - 
      36*G[{-1, -1, 0, 0}, y] - 36*G[{-1, -1, 1, 0}, y] - 
      36*G[{-1, 0, -1, 0}, y] - 12*G[{-1, 0, 0, 0}, y] + 
      36*G[{-1, 0, 1, 0}, y] - 36*G[{-1, 1, -1, 0}, y] + 
      36*G[{-1, 1, 0, 0}, y] - 36*G[{-1, 1, 1, 0}, y] - 
      16*G[{-1, -y^(-1), 0, -1}, x] + 16*G[{-1, -y, 0, -1}, x] - 
      36*G[{0, -1, -1, 0}, y] + 36*G[{0, -1, 1, 0}, y] - 
      12*G[{0, 0, -1, 0}, y] - 4*G[{0, 0, 0, 0}, y] - 8*G[{0, 0, 1, 0}, y] + 
      36*G[{0, 1, -1, 0}, y] + 28*G[{0, 1, 1, 0}, y] - 
      36*G[{1, -1, -1, 0}, y] + 36*G[{1, -1, 0, 0}, y] - 
      36*G[{1, -1, 1, 0}, y] + 36*G[{1, 0, -1, 0}, y] - 
      24*G[{1, 0, 0, 0}, y] + 28*G[{1, 0, 1, 0}, y] - 
      36*G[{1, 1, -1, 0}, y] + 28*G[{1, 1, 0, 0}, y] - 
      20*G[{1, 1, 1, 0}, y] - 16*G[{-y^(-1), 0, -1, -1}, x] + 
      8*G[{-y^(-1), 0, 0, -1}, x] + 4*G[{-y^(-1), -y^(-1), 0, -1}, x] - 
      12*G[{-y^(-1), -y, 0, -1}, x] + 16*G[{-y, 0, -1, -1}, x] - 
      8*G[{-y, 0, 0, -1}, x] + 12*G[{-y, -y^(-1), 0, -1}, x] - 
      4*G[{-y, -y, 0, -1}, x] + (-42*G[{-1}, x] - 63*G[{-1}, y] + 
        7*G[{0}, y] + G[{1}, y] + 20*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[35] -> -1/8 + e*(G[{-1}, x]/2 - G[{0}, y]/4) + 
    e^2*(Pi^2/8 + G[{-1}, x]*G[{0}, y] - 2*G[{-1, -1}, x] + 
      (3*G[{-1, 0}, y])/2 + G[{0, -1}, x]/2 - (3*G[{0, 0}, y])/2 - 
      G[{1, 0}, y]/2) + e^5*Help[Fam2, 35] + 
    e^3*(Pi^2*(-G[{-1}, x]/2 - (5*G[{-1}, y])/4 + (17*G[{0}, y])/12 - 
        G[{1}, y]/4 + G[{-y^(-1)}, x]/3) + G[{-y^(-1)}, x]*
       (G[{0, 0}, y] - G[{1, 0}, y]) - 3*G[{-y}, x]*G[{1, 0}, y] + 
      G[{-1}, x]*(-6*G[{-1, 0}, y] + 6*G[{0, 0}, y] + 2*G[{1, 0}, y]) + 
      G[{0}, y]*(-4*G[{-1, -1}, x] + G[{-y^(-1), -1}, x] + 
        3*G[{-y, -1}, x]) + 8*G[{-1, -1, -1}, x] - 9*G[{-1, -1, 0}, y] - 
      2*G[{-1, 0, -1}, x] + 3*G[{-1, 0, 0}, y] + 3*G[{-1, 1, 0}, y] - 
      2*G[{0, -1, -1}, x] + 9*G[{0, -1, 0}, y] - G[{0, 0, -1}, x]/2 + 
      3*G[{0, 0, 0}, y] - 6*G[{0, 1, 0}, y] + 3*G[{1, -1, 0}, y] - 
      10*G[{1, 0, 0}, y] + 3*G[{1, 1, 0}, y] + G[{-y^(-1), 0, -1}, x] - 
      3*G[{-y, 0, -1}, x] + (37*Zeta[3])/4) + 
    e^4*((-119*Pi^4)/720 + G[{-1, -1}, x]*(24*G[{-1, 0}, y] - 
        24*G[{0, 0}, y] - 8*G[{1, 0}, y]) + G[{-1, -y^(-1)}, x]*
       (-4*G[{0, 0}, y] + 4*G[{1, 0}, y]) + G[{-1, 0}, y]*
       (-6*G[{-y^(-1), -1}, x] - 18*G[{-y, -1}, x]) + 
      G[{0, 0}, y]*(6*G[{-y^(-1), -1}, x] + G[{-y^(-1), -y^(-1)}, x] + 
        6*G[{-y, -1}, x] + 9*G[{-y, -y^(-1)}, x] + 
        12*G[{(-1 + y - y^2)/y, -1}, x] - 6*G[{(-1 + y - y^2)/y, -y^(-1)}, 
          x]) + Pi^2*(G[{-1}, x]*(5*G[{-1}, y] - (17*G[{0}, y])/3 + 
          G[{1}, y]) + G[{-1}, y]*(-G[{-y^(-1)}, x] - 3*G[{-y}, x]) + 
        G[{1}, y]*(-G[{-y^(-1)}, x]/6 - G[{-y}, x]/2) + 
        G[{0}, y]*((3*G[{-y^(-1)}, x])/2 + 3*G[{(-1 + y - y^2)/y}, x]) + 
        2*G[{-1, -1}, x] + (15*G[{-1, -1}, y])/2 - (5*G[{-1, 0}, y])/2 + 
        (3*G[{-1, 1}, y])/2 - (4*G[{-1, -y^(-1)}, x])/3 + G[{0, -1}, x]/3 - 
        (21*G[{0, -1}, y])/2 - (7*G[{0, 0}, y])/2 - 2*G[{0, 1}, y] + 
        (3*G[{1, -1}, y])/2 + (4*G[{1, 0}, y])/3 + G[{1, 1}, y]/6 + 
        3*G[{(-1)^(1/3), 0}, y] + 3*G[{-(-1)^(2/3), 0}, y] - 
        (5*G[{-y^(-1), -1}, x])/6 + G[{-y^(-1), -y^(-1)}, x]/3 - 
        (5*G[{-y, -1}, x])/2 + 3*G[{-y, -y^(-1)}, x] + 
        G[{(-1 + y - y^2)/y, -1}, x] - 2*G[{(-1 + y - y^2)/y, -y^(-1)}, x]) + 
      G[{1, 0}, y]*(12*G[{-1, -y}, x] + 2*G[{-y^(-1), -1}, x] - 
        G[{-y^(-1), -y^(-1)}, x] - 3*G[{-y^(-1), -y}, x] + 6*G[{-y, -1}, x] - 
        9*G[{-y, -y^(-1)}, x] - 3*G[{-y, -y}, x] + 
        6*G[{(-1 + y - y^2)/y, -y^(-1)}, x] - 6*G[{(-1 + y - y^2)/y, -y}, 
          x]) + G[{(-1 + y - y^2)/y}, x]*(18*G[{0, 0, 0}, y] - 
        18*G[{0, 1, 0}, y] - 18*G[{1, 0, 0}, y]) + 
      G[{-1}, x]*(36*G[{-1, -1, 0}, y] - 12*G[{-1, 0, 0}, y] - 
        12*G[{-1, 1, 0}, y] - 36*G[{0, -1, 0}, y] - 12*G[{0, 0, 0}, y] + 
        24*G[{0, 1, 0}, y] - 12*G[{1, -1, 0}, y] + 40*G[{1, 0, 0}, y] - 
        12*G[{1, 1, 0}, y]) + G[{-y^(-1)}, x]*(-3*G[{-1, 0, 0}, y] + 
        6*G[{-1, 1, 0}, y] - 6*G[{0, -1, 0}, y] + 13*G[{0, 0, 0}, y] - 
        11*G[{0, 1, 0}, y] + 6*G[{1, -1, 0}, y] - 9*G[{1, 0, 0}, y] + 
        4*G[{1, 1, 0}, y]) + G[{-y}, x]*(-9*G[{-1, 0, 0}, y] + 
        18*G[{-1, 1, 0}, y] - 9*G[{0, 1, 0}, y] + 18*G[{1, -1, 0}, y] - 
        15*G[{1, 0, 0}, y] + 12*G[{1, 1, 0}, y]) + 
      G[{0}, y]*(16*G[{-1, -1, -1}, x] - 4*G[{-1, -y^(-1), -1}, x] - 
        12*G[{-1, -y, -1}, x] - 4*G[{-y^(-1), -1, -1}, x] + 
        G[{-y^(-1), -y^(-1), -1}, x] + 3*G[{-y^(-1), -y, -1}, x] - 
        12*G[{-y, -1, -1}, x] + 9*G[{-y, -y^(-1), -1}, x] + 
        3*G[{-y, -y, -1}, x] - 6*G[{(-1 + y - y^2)/y, -y^(-1), -1}, x] + 
        6*G[{(-1 + y - y^2)/y, -y, -1}, x]) - 32*G[{-1, -1, -1, -1}, x] + 
      54*G[{-1, -1, -1, 0}, y] + 8*G[{-1, -1, 0, -1}, x] - 
      18*G[{-1, -1, 0, 0}, y] - 18*G[{-1, -1, 1, 0}, y] + 
      8*G[{-1, 0, -1, -1}, x] - 18*G[{-1, 0, -1, 0}, y] + 
      2*G[{-1, 0, 0, -1}, x] - 6*G[{-1, 0, 0, 0}, y] + 
      18*G[{-1, 0, 1, 0}, y] - 18*G[{-1, 1, -1, 0}, y] + 
      18*G[{-1, 1, 0, 0}, y] - 18*G[{-1, 1, 1, 0}, y] - 
      4*G[{-1, -y^(-1), 0, -1}, x] + 12*G[{-1, -y, 0, -1}, x] + 
      8*G[{0, -1, -1, -1}, x] - 54*G[{0, -1, -1, 0}, y] - 
      2*G[{0, -1, 0, -1}, x] + 9*G[{0, -1, 0, 0}, y] + 
      36*G[{0, -1, 1, 0}, y] + 2*G[{0, 0, -1, -1}, x] - 
      18*G[{0, 0, -1, 0}, y] + G[{0, 0, 0, -1}, x]/2 - 6*G[{0, 0, 0, 0}, y] - 
      9*G[{0, 0, 1, 0}, y] + 36*G[{0, 1, -1, 0}, y] + 9*G[{0, 1, 0, 0}, y] + 
      30*G[{0, 1, 1, 0}, y] - 18*G[{1, -1, -1, 0}, y] + 
      18*G[{1, -1, 0, 0}, y] - 18*G[{1, -1, 1, 0}, y] + 
      60*G[{1, 0, -1, 0}, y] - 31*G[{1, 0, 0, 0}, y] + 
      26*G[{1, 0, 1, 0}, y] - 18*G[{1, 1, -1, 0}, y] - 2*G[{1, 1, 0, 0}, y] - 
      10*G[{1, 1, 1, 0}, y] + 18*G[{(-1)^(1/3), 0, 0, 0}, y] - 
      18*G[{(-1)^(1/3), 0, 1, 0}, y] - 18*G[{(-1)^(1/3), 1, 0, 0}, y] + 
      18*G[{-(-1)^(2/3), 0, 0, 0}, y] - 18*G[{-(-1)^(2/3), 0, 1, 0}, y] - 
      18*G[{-(-1)^(2/3), 1, 0, 0}, y] - 4*G[{-y^(-1), 0, -1, -1}, x] - 
      G[{-y^(-1), 0, 0, -1}, x] + G[{-y^(-1), -y^(-1), 0, -1}, x] - 
      3*G[{-y^(-1), -y, 0, -1}, x] + 12*G[{-y, 0, -1, -1}, x] - 
      9*G[{-y, 0, 0, -1}, x] + 9*G[{-y, -y^(-1), 0, -1}, x] - 
      3*G[{-y, -y, 0, -1}, x] + 6*G[{(-1 + y - y^2)/y, -1, 0, -1}, x] - 
      6*G[{(-1 + y - y^2)/y, -y^(-1), 0, -1}, x] - 
      6*G[{(-1 + y - y^2)/y, -y, 0, -1}, x] + 
      (-37*G[{-1}, x] - (63*G[{-1}, y])/2 + (19*G[{0}, y])/2 + 
        (47*G[{1}, y])/2 + 6*G[{(-1)^(1/3)}, y] + 6*G[{-(-1)^(2/3)}, y] + 
        5*G[{-y^(-1)}, x] + 6*G[{(-1 + y - y^2)/y}, x])*Zeta[3]), 
  MI[36] -> e^5*Help[Fam2, 36] + 
    e^4*(Pi^4/36 + Pi^2*(-G[{0, 0}, y]/6 - G[{1, 0}, y]/3) + 
      2*G[{0, 0, 0, 1}, y] + G[{0, 0, 1, 0}, y] - 2*G[{0, 0, 1, 1}, y] + 
      2*G[{0, 1, 0, 0}, y] - 3*G[{1, 0, 0, 0}, y] - 2*G[{1, 0, 0, 1}, y] - 
      2*G[{1, 0, 1, 0}, y] + 4*G[{1, 0, 1, 1}, y] + 
      (4*G[{0}, y] - 2*G[{1}, y])*Zeta[3]), 
  MI[37] -> e^3*((2*Pi^2*G[{0}, y])/3 + 3*G[{0, 0, 0}, y] - 
      4*G[{0, 0, 1}, y] - 2*G[{0, 1, 0}, y]) + e^5*Help[Fam2, 37] + 
    e^4*((-7*Pi^4)/18 + Pi^2*((4*G[{0, -1}, y])/3 - (7*G[{0, 0}, y])/6 - 
        (7*G[{0, 1}, y])/3 - (4*G[{1, 0}, y])/3) - 2*G[{0, -1, 0, 0}, y] + 
      4*G[{0, -1, 1, 0}, y] - 2*G[{0, 0, -1, 0}, y] + G[{0, 0, 0, 0}, y] - 
      18*G[{0, 0, 0, 1}, y] - 14*G[{0, 0, 1, 0}, y] + 16*G[{0, 0, 1, 1}, y] + 
      4*G[{0, 1, -1, 0}, y] - 10*G[{0, 1, 0, 0}, y] + 12*G[{0, 1, 0, 1}, y] + 
      4*G[{0, 1, 1, 0}, y] - 6*G[{1, 0, 0, 0}, y] + 8*G[{1, 0, 0, 1}, y] + 
      4*G[{1, 0, 1, 0}, y] + 5*G[{0}, y]*Zeta[3]), 
  MI[38] -> 2 + e*(-2*G[{-1}, x] + G[{0}, y] - 2*G[{1}, y]) + 
    e^2*((-5*Pi^2)/6 + G[{-1}, x]*(-2*G[{0}, y] + 4*G[{1}, y])) + 
    e^5*Help[Fam2, 38] + e^3*(Pi^2*((5*G[{-1}, x])/3 + (4*G[{1}, y])/3 - 
        (4*G[{-y^(-1)}, x])/3) + G[{-y}, x]*(2*G[{1, 0}, y] - 
        4*G[{1, 1}, y]) + G[{-y^(-1)}, x]*(-2*G[{0, 0}, y] + 4*G[{0, 1}, y] + 
        2*G[{1, 0}, y] - 4*G[{1, 1}, y]) + G[{0}, y]*(4*G[{-1, -1}, x] - 
        2*G[{-y^(-1), -1}, x] - 2*G[{-y, -1}, x]) + 
      G[{1}, y]*(-8*G[{-1, -1}, x] + 4*G[{-y^(-1), -1}, x] + 
        4*G[{-y, -1}, x]) + 8*G[{-1, -1, -1}, x] - 4*G[{-1, 0, -1}, x] + 
      2*G[{0, 1, 0}, y] - 4*G[{0, 1, 1}, y] + 2*G[{1, 0, 0}, y] - 
      4*G[{1, 0, 1}, y] - 4*G[{1, 1, 0}, y] + 8*G[{1, 1, 1}, y] - 
      4*G[{-y^(-1), -1, -1}, x] + 2*G[{-y^(-1), 0, -1}, x] - 
      4*G[{-y, -1, -1}, x] + 2*G[{-y, 0, -1}, x] - 7*Zeta[3]) + 
    e^4*((-17*Pi^4)/90 + 8*G[{-1, -y}, x]*G[{1, 1}, y] + 
      G[{-1, -y^(-1)}, x]*(4*G[{0, 0}, y] - 8*G[{0, 1}, y] - 4*G[{1, 0}, y] + 
        8*G[{1, 1}, y]) + G[{0, 0}, y]*(-2*G[{-y^(-1), -y^(-1)}, x] - 
        2*G[{-y, -y^(-1)}, x]) + Pi^2*((-8*G[{-1}, x]*G[{1}, y])/3 - 
        (4*G[{-1}, y]*G[{-y^(-1)}, x])/3 + (G[{0}, y]*G[{-y^(-1)}, x])/3 + 
        G[{1}, y]*((7*G[{-y^(-1)}, x])/3 - G[{-y}, x]/3) + 
        (4*G[{-1}, y]*G[{-y}, x])/3 - (10*G[{-1, -1}, x])/3 + 
        (8*G[{-1, -y^(-1)}, x])/3 + (4*G[{0, -1}, y])/3 - G[{0, 1}, y]/3 - 
        G[{1, 0}, y]/3 - 2*G[{1, 1}, y] + (5*G[{-y^(-1), -1}, x])/3 - 
        (4*G[{-y^(-1), -y^(-1)}, x])/3 + (5*G[{-y, -1}, x])/3 - 
        (4*G[{-y, -y^(-1)}, x])/3) + G[{0, 1}, y]*
       (4*G[{-y^(-1), -y^(-1)}, x] + 4*G[{-y, -y^(-1)}, x]) + 
      G[{1, 1}, y]*(-4*G[{-y^(-1), -y^(-1)}, x] - 4*G[{-y^(-1), -y}, x] - 
        4*G[{-y, -y^(-1)}, x] - 4*G[{-y, -y}, x]) + 
      G[{1, 0}, y]*(-4*G[{-1, -y}, x] + 2*G[{-y^(-1), -y^(-1)}, x] + 
        2*G[{-y^(-1), -y}, x] + 2*G[{-y, -y^(-1)}, x] + 2*G[{-y, -y}, x]) + 
      G[{-1}, x]*(-4*G[{0, 1, 0}, y] + 8*G[{0, 1, 1}, y] - 
        4*G[{1, 0, 0}, y] + 8*G[{1, 0, 1}, y] + 8*G[{1, 1, 0}, y] - 
        16*G[{1, 1, 1}, y]) + G[{-y^(-1)}, x]*(-2*G[{-1, 0, 0}, y] + 
        4*G[{-1, 0, 1}, y] - 2*G[{0, 0, 0}, y] + 4*G[{0, 0, 1}, y] + 
        6*G[{0, 1, 0}, y] - 12*G[{0, 1, 1}, y] + 6*G[{1, 0, 0}, y] - 
        12*G[{1, 0, 1}, y] - 8*G[{1, 1, 0}, y] + 16*G[{1, 1, 1}, y]) + 
      G[{-y}, x]*(2*G[{-1, 0, 0}, y] - 4*G[{-1, 0, 1}, y] + 
        2*G[{0, 1, 0}, y] - 4*G[{0, 1, 1}, y] + 2*G[{1, 0, 0}, y] - 
        4*G[{1, 0, 1}, y] - 8*G[{1, 1, 0}, y] + 16*G[{1, 1, 1}, y]) + 
      G[{0}, y]*(-8*G[{-1, -1, -1}, x] + 4*G[{-1, -y^(-1), -1}, x] + 
        4*G[{-1, -y, -1}, x] + 4*G[{-y^(-1), -1, -1}, x] - 
        2*G[{-y^(-1), -y^(-1), -1}, x] - 2*G[{-y^(-1), -y, -1}, x] + 
        4*G[{-y, -1, -1}, x] - 2*G[{-y, -y^(-1), -1}, x] - 
        2*G[{-y, -y, -1}, x]) + G[{1}, y]*(16*G[{-1, -1, -1}, x] - 
        8*G[{-1, -y^(-1), -1}, x] - 8*G[{-1, -y, -1}, x] - 
        8*G[{-y^(-1), -1, -1}, x] + 4*G[{-y^(-1), -y^(-1), -1}, x] + 
        4*G[{-y^(-1), -y, -1}, x] - 8*G[{-y, -1, -1}, x] + 
        4*G[{-y, -y^(-1), -1}, x] + 4*G[{-y, -y, -1}, x]) - 
      32*G[{-1, -1, -1, -1}, x] + 16*G[{-1, -1, 0, -1}, x] + 
      8*G[{-1, 0, -1, -1}, x] - 4*G[{-1, 0, 0, -1}, x] + 
      8*G[{-1, -y^(-1), -1, -1}, x] - 4*G[{-1, -y^(-1), 0, -1}, x] + 
      8*G[{-1, -y, -1, -1}, x] - 4*G[{-1, -y, 0, -1}, x] + 
      2*G[{0, -1, 0, 0}, y] - 4*G[{0, -1, 0, 1}, y] + 2*G[{0, 0, 1, 0}, y] - 
      4*G[{0, 0, 1, 1}, y] + 2*G[{0, 1, 0, 0}, y] - 4*G[{0, 1, 0, 1}, y] - 
      8*G[{0, 1, 1, 0}, y] + 16*G[{0, 1, 1, 1}, y] + 2*G[{1, 0, 0, 0}, y] - 
      4*G[{1, 0, 0, 1}, y] - 8*G[{1, 0, 1, 0}, y] + 16*G[{1, 0, 1, 1}, y] - 
      8*G[{1, 1, 0, 0}, y] + 16*G[{1, 1, 0, 1}, y] + 16*G[{1, 1, 1, 0}, y] - 
      32*G[{1, 1, 1, 1}, y] + 16*G[{-y^(-1), -1, -1, -1}, x] - 
      8*G[{-y^(-1), -1, 0, -1}, x] - 4*G[{-y^(-1), 0, -1, -1}, x] + 
      2*G[{-y^(-1), 0, 0, -1}, x] - 4*G[{-y^(-1), -y^(-1), -1, -1}, x] + 
      2*G[{-y^(-1), -y^(-1), 0, -1}, x] - 4*G[{-y^(-1), -y, -1, -1}, x] + 
      2*G[{-y^(-1), -y, 0, -1}, x] + 16*G[{-y, -1, -1, -1}, x] - 
      8*G[{-y, -1, 0, -1}, x] - 4*G[{-y, 0, -1, -1}, x] + 
      2*G[{-y, 0, 0, -1}, x] - 4*G[{-y, -y^(-1), -1, -1}, x] + 
      2*G[{-y, -y^(-1), 0, -1}, x] - 4*G[{-y, -y, -1, -1}, x] + 
      2*G[{-y, -y, 0, -1}, x] + (14*G[{-1}, x] + 10*G[{1}, y] - 
        10*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[39] -> e^2*(Pi^2/6 + G[{0, -1}, x]) + e^5*Help[Fam2, 39] + 
    e^3*(Pi^2*(-G[{-1}, x]/3 - G[{1}, y]/3 + G[{-y^(-1)}, x]/3) - 
      2*G[{1}, y]*G[{0, -1}, x] + G[{-y^(-1)}, x]*(G[{0, 0}, y] - 
        G[{1, 0}, y]) + G[{-y}, x]*G[{1, 0}, y] + 
      G[{0}, y]*(G[{0, -1}, x] + G[{-y^(-1), -1}, x] - G[{-y, -1}, x]) - 
      2*G[{-1, 0, -1}, x] - 2*G[{0, -1, -1}, x] - G[{0, 0, -1}, x] + 
      G[{0, 1, 0}, y] - G[{1, 0, 0}, y] + G[{-y^(-1), 0, -1}, x] + 
      G[{-y, 0, -1}, x] - 2*Zeta[3]) + 
    e^4*((-7*Pi^4)/60 - 2*G[{0, 1}, y]*G[{0, -y^(-1)}, x] + 
      G[{-1, -y^(-1)}, x]*(-2*G[{0, 0}, y] + 2*G[{1, 0}, y]) + 
      2*G[{0, -y}, x]*G[{1, 1}, y] + G[{0, -y^(-1)}, x]*
       (-G[{1, 0}, y] + 2*G[{1, 1}, y]) - 6*G[{-1, 0}, y]*
       G[{-y^(-1), -1}, x] + 6*G[{-1, 0}, y]*G[{-y, -1}, x] + 
      G[{0, 0}, y]*(G[{0, -y^(-1)}, x] + 4*G[{-y^(-1), -1}, x] + 
        G[{-y^(-1), -y^(-1)}, x] - 3*G[{-y, -y^(-1)}, x]) + 
      Pi^2*((2*G[{-1}, x]*G[{1}, y])/3 + (-G[{-1}, y] + G[{0}, y]/2)*
         G[{-y^(-1)}, x] + G[{1}, y]*(-G[{-y^(-1)}, x]/2 - G[{-y}, x]/6) + 
        G[{-1}, y]*G[{-y}, x] + (2*G[{-1, -1}, x])/3 - 
        (2*G[{-1, -y^(-1)}, x])/3 - (11*G[{0, -1}, x])/6 + G[{0, -1}, y] - 
        G[{0, 1}, y]/6 + (2*G[{0, -y^(-1)}, x])/3 - G[{1, 0}, y]/2 + 
        (2*G[{1, 1}, y])/3 - G[{-y^(-1), -1}, x]/2 + G[{-y^(-1), -y^(-1)}, x]/
         3 + (7*G[{-y, -1}, x])/6 - G[{-y, -y^(-1)}, x]) + 
      G[{1, 0}, y]*(-2*G[{-1, -y}, x] - G[{0, -y}, x] + 
        2*G[{-y^(-1), -1}, x] - G[{-y^(-1), -y^(-1)}, x] - 
        3*G[{-y^(-1), -y}, x] - 2*G[{-y, -1}, x] + 3*G[{-y, -y^(-1)}, x] + 
        G[{-y, -y}, x]) + G[{-1}, x]*(-2*G[{0, 1, 0}, y] + 
        2*G[{1, 0, 0}, y]) + G[{-y}, x]*(3*G[{-1, 0, 0}, y] - 
        6*G[{-1, 1, 0}, y] + 2*G[{0, 1, 1}, y] - 6*G[{1, -1, 0}, y] + 
        3*G[{1, 0, 0}, y] - 4*G[{1, 1, 0}, y]) + G[{-y^(-1)}, x]*
       (-3*G[{-1, 0, 0}, y] + 6*G[{-1, 1, 0}, y] - 6*G[{0, -1, 0}, y] + 
        8*G[{0, 0, 0}, y] + 2*G[{0, 0, 1}, y] - 8*G[{0, 1, 0}, y] - 
        2*G[{0, 1, 1}, y] + 6*G[{1, -1, 0}, y] - 7*G[{1, 0, 0}, y] + 
        4*G[{1, 1, 0}, y]) + G[{1}, y]*(4*G[{-1, 0, -1}, x] + 
        8*G[{0, -1, -1}, x] + 2*G[{0, 0, -1}, x] - 2*G[{0, -y^(-1), -1}, x] - 
        2*G[{0, -y, -1}, x] - 2*G[{-y^(-1), 0, -1}, x] - 
        2*G[{-y, 0, -1}, x]) + G[{0}, y]*(-2*G[{-1, 0, -1}, x] - 
        2*G[{-1, -y^(-1), -1}, x] + 2*G[{-1, -y, -1}, x] - 
        4*G[{0, -1, -1}, x] - G[{0, 0, -1}, x] + G[{0, -y^(-1), -1}, x] + 
        G[{0, -y, -1}, x] - 4*G[{-y^(-1), -1, -1}, x] + 
        G[{-y^(-1), 0, -1}, x] + G[{-y^(-1), -y^(-1), -1}, x] + 
        3*G[{-y^(-1), -y, -1}, x] + 4*G[{-y, -1, -1}, x] + 
        G[{-y, 0, -1}, x] - 3*G[{-y, -y^(-1), -1}, x] - G[{-y, -y, -1}, x]) + 
      4*G[{-1, -1, 0, -1}, x] + 4*G[{-1, 0, -1, -1}, x] + 
      2*G[{-1, 0, 0, -1}, x] - 2*G[{-1, -y^(-1), 0, -1}, x] - 
      2*G[{-1, -y, 0, -1}, x] - 2*G[{0, -1, 0, -1}, x] + 
      3*G[{0, -1, 0, 0}, y] - 6*G[{0, -1, 1, 0}, y] + 
      2*G[{0, 0, -1, -1}, x] + G[{0, 0, 0, -1}, x] + 2*G[{0, 0, 1, 1}, y] - 
      6*G[{0, 1, -1, 0}, y] + 3*G[{0, 1, 0, 0}, y] - 4*G[{0, 1, 1, 0}, y] + 
      2*G[{0, -y^(-1), -1, -1}, x] - G[{0, -y^(-1), 0, -1}, x] + 
      2*G[{0, -y, -1, -1}, x] - G[{0, -y, 0, -1}, x] + 
      6*G[{1, 0, -1, 0}, y] - 8*G[{1, 0, 0, 0}, y] - 2*G[{1, 0, 0, 1}, y] + 
      8*G[{1, 0, 1, 0}, y] + 4*G[{1, 1, 0, 0}, y] + 
      2*G[{-y^(-1), -1, 0, -1}, x] - 2*G[{-y^(-1), 0, -1, -1}, x] - 
      G[{-y^(-1), 0, 0, -1}, x] + G[{-y^(-1), -y^(-1), 0, -1}, x] - 
      3*G[{-y^(-1), -y, 0, -1}, x] + 2*G[{-y, -1, 0, -1}, x] - 
      2*G[{-y, 0, -1, -1}, x] - G[{-y, 0, 0, -1}, x] - 
      3*G[{-y, -y^(-1), 0, -1}, x] + G[{-y, -y, 0, -1}, x] + 
      (4*G[{-1}, x] - 7*G[{1}, y] + 7*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[40] -> (-3*e*G[{0}, y])/2 + e^2*((7*Pi^2)/12 + 4*G[{-1}, x]*G[{0}, y] + 
      G[{-1, 0}, y] - G[{0, 0}, y] + 2*G[{0, 1}, y] - G[{1, 0}, y]) + 
    e^5*Help[Fam2, 40] + e^3*(Pi^2*((-4*G[{-1}, x])/3 + G[{-1}, y]/2 + 
        (5*G[{0}, y])/6 - G[{1}, y]/2 + (2*G[{-y^(-1)}, x])/3) + 
      G[{-1}, x]*(4*G[{0, 0}, y] - 8*G[{0, 1}, y]) + 
      G[{-y^(-1)}, x]*(2*G[{0, 0}, y] - 2*G[{1, 0}, y]) - 
      2*G[{-y}, x]*G[{1, 0}, y] + G[{0}, y]*(-8*G[{-1, -1}, x] + 
        2*G[{-y^(-1), -1}, x] + 2*G[{-y, -1}, x]) + 10*G[{-1, -1, 0}, y] - 
      2*G[{-1, 0, 0}, y] - 4*G[{-1, 0, 1}, y] - 2*G[{-1, 1, 0}, y] - 
      4*G[{0, -1, 0}, y] + 2*G[{0, 0, 0}, y] - 2*G[{0, 1, 0}, y] - 
      2*G[{1, -1, 0}, y] - 4*G[{1, 0, 0}, y] + 4*G[{1, 0, 1}, y] + 
      6*G[{1, 1, 0}, y] + 2*G[{-y^(-1), 0, -1}, x] - 2*G[{-y, 0, -1}, x] - 
      (5*Zeta[3])/2) + e^4*((-17*Pi^4)/40 + G[{-1, -1}, x]*
       (-16*G[{-1, 0}, y] - 16*G[{0, 0}, y] + 32*G[{0, 1}, y] + 
        16*G[{1, 0}, y]) + G[{0, 1}, y]*(-12*G[{-y^(-1), -1}, x] - 
        12*G[{-y, -1}, x]) + G[{-1, 0}, y]*(12*G[{-y^(-1), -1}, x] + 
        12*G[{-y, -1}, x]) + G[{0, 0}, y]*(4*G[{-y^(-1), -1}, x] + 
        2*G[{-y^(-1), -y^(-1)}, x] + 4*G[{-y, -1}, x] - 
        6*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*(-4*G[{-1}, y] - 4*G[{0}, y] + (4*G[{1}, y])/3) + 
        (7*G[{0}, y]*G[{-y^(-1)}, x])/3 + G[{1}, y]*(-G[{-y^(-1)}, x] + 
          G[{-y}, x]/3) + G[{-1}, y]*(2*G[{-y^(-1)}, x] + 2*G[{-y}, x]) + 
        (4*G[{-1, -1}, x])/3 - 11*G[{-1, -1}, y] + (5*G[{-1, 0}, y])/3 - 
        G[{-1, 1}, y] + 6*G[{0, -1}, y] - (7*G[{0, 0}, y])/3 - G[{0, 1}, y] - 
        G[{1, -1}, y] + G[{1, 1}, y]/3 - G[{-y^(-1), -1}, x] + 
        (2*G[{-y^(-1), -y^(-1)}, x])/3 + (5*G[{-y, -1}, x])/3 - 
        2*G[{-y, -y^(-1)}, x]) + G[{1, 0}, y]*(-8*G[{-y^(-1), -1}, x] - 
        2*G[{-y^(-1), -y^(-1)}, x] + 6*G[{-y^(-1), -y}, x] - 
        8*G[{-y, -1}, x] + 6*G[{-y, -y^(-1)}, x] - 2*G[{-y, -y}, x]) + 
      G[{-1}, x]*(-48*G[{-1, -1, 0}, y] + 8*G[{-1, 0, 0}, y] + 
        16*G[{-1, 0, 1}, y] + 16*G[{-1, 1, 0}, y] + 16*G[{0, -1, 0}, y] - 
        8*G[{0, 0, 0}, y] + 16*G[{1, -1, 0}, y] + 8*G[{1, 0, 0}, y] - 
        16*G[{1, 0, 1}, y] - 16*G[{1, 1, 0}, y]) + 
      G[{-y^(-1)}, x]*(6*G[{-1, 0, 0}, y] - 12*G[{-1, 1, 0}, y] + 
        12*G[{0, -1, 0}, y] + 10*G[{0, 0, 0}, y] - 20*G[{0, 0, 1}, y] - 
        2*G[{0, 1, 0}, y] + 8*G[{0, 1, 1}, y] - 12*G[{1, -1, 0}, y] - 
        10*G[{1, 0, 0}, y] + 12*G[{1, 0, 1}, y] + 8*G[{1, 1, 0}, y]) + 
      G[{-y}, x]*(6*G[{-1, 0, 0}, y] - 12*G[{-1, 1, 0}, y] - 
        2*G[{0, 1, 0}, y] + 8*G[{0, 1, 1}, y] - 12*G[{1, -1, 0}, y] + 
        2*G[{1, 0, 0}, y] + 12*G[{1, 0, 1}, y] + 8*G[{1, 1, 0}, y]) + 
      G[{1}, y]*(-4*G[{-y^(-1), 0, -1}, x] + 4*G[{-y, 0, -1}, x]) + 
      G[{0}, y]*(4*G[{-1, 0, -1}, x] + 4*G[{-y^(-1), -1, -1}, x] + 
        2*G[{-y^(-1), -y^(-1), -1}, x] - 6*G[{-y^(-1), -y, -1}, x] + 
        4*G[{-y, -1, -1}, x] - 4*G[{-y, 0, -1}, x] - 
        6*G[{-y, -y^(-1), -1}, x] + 2*G[{-y, -y, -1}, x]) - 
      92*G[{-1, -1, -1, 0}, y] + 28*G[{-1, -1, 0, 0}, y] + 
      8*G[{-1, -1, 0, 1}, y] + 28*G[{-1, -1, 1, 0}, y] + 
      32*G[{-1, 0, -1, 0}, y] + 4*G[{-1, 0, 0, 0}, y] - 
      20*G[{-1, 0, 1, 0}, y] + 28*G[{-1, 1, -1, 0}, y] - 
      16*G[{-1, 1, 0, 0}, y] - 8*G[{-1, 1, 0, 1}, y] + 
      12*G[{-1, 1, 1, 0}, y] + 32*G[{0, -1, -1, 0}, y] - 
      6*G[{0, -1, 0, 0}, y] - 20*G[{0, -1, 1, 0}, y] - 
      12*G[{0, 0, -1, 0}, y] - 4*G[{0, 0, 0, 0}, y] + 2*G[{0, 0, 1, 0}, y] + 
      16*G[{0, 0, 1, 1}, y] - 20*G[{0, 1, -1, 0}, y] + 6*G[{0, 1, 0, 0}, y] + 
      20*G[{0, 1, 0, 1}, y] + 8*G[{0, 1, 1, 0}, y] - 16*G[{0, 1, 1, 1}, y] + 
      28*G[{1, -1, -1, 0}, y] - 16*G[{1, -1, 0, 0}, y] - 
      8*G[{1, -1, 0, 1}, y] + 12*G[{1, -1, 1, 0}, y] - 
      20*G[{1, 0, -1, 0}, y] - 6*G[{1, 0, 0, 0}, y] + 20*G[{1, 0, 0, 1}, y] + 
      8*G[{1, 0, 1, 0}, y] - 16*G[{1, 0, 1, 1}, y] + 12*G[{1, 1, -1, 0}, y] + 
      8*G[{1, 1, 0, 0}, y] - 16*G[{1, 1, 0, 1}, y] - 12*G[{1, 1, 1, 0}, y] - 
      8*G[{-y^(-1), -1, 0, -1}, x] - 4*G[{-y^(-1), 0, -1, -1}, x] - 
      2*G[{-y^(-1), 0, 0, -1}, x] + 2*G[{-y^(-1), -y^(-1), 0, -1}, x] + 
      6*G[{-y^(-1), -y, 0, -1}, x] + 8*G[{-y, -1, 0, -1}, x] + 
      4*G[{-y, 0, -1, -1}, x] + 2*G[{-y, 0, 0, -1}, x] - 
      6*G[{-y, -y^(-1), 0, -1}, x] - 2*G[{-y, -y, 0, -1}, x] + 
      (16*G[{-1}, x] + 47*G[{-1}, y] + 11*G[{0}, y] - G[{1}, y] - 
        10*G[{-y^(-1)}, x])*Zeta[3]), 
  MI[41] -> (3*e*G[{0}, y])/2 + e^2*(-Pi^2/4 - 2*G[{-1}, x]*G[{0}, y] - 
      G[{-1, 0}, y] + 2*G[{0, 0}, y] - 2*G[{0, 1}, y] - G[{1, 0}, y]) + 
    e^5*Help[Fam2, 41] + 
    e^3*(Pi^2*(G[{-1}, x] + G[{-1}, y]/6 - (2*G[{0}, y])/3 + G[{1}, y]/6 - 
        (2*G[{-y^(-1)}, x])/3) + G[{-1}, x]*(4*G[{-1, 0}, y] - 
        4*G[{0, 0}, y] + 4*G[{0, 1}, y]) + 2*G[{-y}, x]*G[{1, 0}, y] + 
      G[{-y^(-1)}, x]*(-2*G[{0, 0}, y] + 2*G[{1, 0}, y]) + 
      G[{0}, y]*(4*G[{-1, -1}, x] - 2*G[{-y^(-1), -1}, x] - 
        2*G[{-y, -1}, x]) - 10*G[{-1, -1, 0}, y] + 4*G[{-1, 0, 0}, y] + 
      4*G[{-1, 0, 1}, y] - 2*G[{-1, 1, 0}, y] + 6*G[{0, -1, 0}, y] - 
      2*G[{0, 0, 1}, y] + 2*G[{0, 1, 0}, y] - 2*G[{1, -1, 0}, y] + 
      2*G[{1, 0, 0}, y] - 2*G[{1, 1, 0}, y] - 2*G[{-y^(-1), 0, -1}, x] + 
      2*G[{-y, 0, -1}, x] + (3*Zeta[3])/2) + 
    e^4*((4*Pi^4)/15 + G[{-1, -1}, x]*(-8*G[{-1, 0}, y] + 16*G[{0, 0}, y] - 
        16*G[{0, 1}, y] - 8*G[{1, 0}, y]) + G[{-1, -y^(-1)}, x]*
       (4*G[{0, 0}, y] - 4*G[{1, 0}, y]) + G[{-1, 0}, y]*
       (4*G[{-y^(-1), -1}, x] + 4*G[{-y, -1}, x]) + 
      G[{0, 1}, y]*(8*G[{-y^(-1), -1}, x] + 8*G[{-y, -1}, x]) + 
      G[{0, 0}, y]*(-12*G[{-y^(-1), -1}, x] - 2*G[{-y^(-1), -y^(-1)}, x] - 
        4*G[{-y, -1}, x] - 2*G[{-y, -y^(-1)}, x]) + 
      Pi^2*(G[{-1}, x]*(-2*G[{-1}, y] + 4*G[{0}, y] - (4*G[{1}, y])/3) - 
        3*G[{0}, y]*G[{-y^(-1)}, x] + G[{1}, y]*(G[{-y^(-1)}, x] - 
          G[{-y}, x]/3) + G[{-1}, y]*((2*G[{-y^(-1)}, x])/3 + 
          (2*G[{-y}, x])/3) - 2*G[{-1, -1}, x] + (5*G[{-1, -1}, y])/3 + 
        G[{-1, 1}, y]/3 + (4*G[{-1, -y^(-1)}, x])/3 - G[{0, -1}, y] + 
        3*G[{0, 0}, y] + G[{0, 1}, y]/3 + G[{1, -1}, y]/3 + G[{1, 0}, y]/3 + 
        G[{1, 1}, y]/3 + G[{-y^(-1), -1}, x] - (2*G[{-y^(-1), -y^(-1)}, x])/
         3 + G[{-y, -1}, x] - (2*G[{-y, -y^(-1)}, x])/3) + 
      G[{1, 0}, y]*(-4*G[{-1, -y}, x] + 4*G[{-y^(-1), -1}, x] + 
        2*G[{-y^(-1), -y^(-1)}, x] + 2*G[{-y^(-1), -y}, x] + 
        4*G[{-y, -1}, x] + 2*G[{-y, -y^(-1)}, x] + 2*G[{-y, -y}, x]) + 
      G[{-y}, x]*(2*G[{-1, 0, 0}, y] - 4*G[{-1, 1, 0}, y] + 
        2*G[{0, 1, 0}, y] - 4*G[{0, 1, 1}, y] - 4*G[{1, -1, 0}, y] + 
        6*G[{1, 0, 0}, y] - 8*G[{1, 0, 1}, y] - 12*G[{1, 1, 0}, y]) + 
      G[{-y^(-1)}, x]*(2*G[{-1, 0, 0}, y] - 4*G[{-1, 1, 0}, y] + 
        4*G[{0, -1, 0}, y] - 22*G[{0, 0, 0}, y] + 12*G[{0, 0, 1}, y] + 
        18*G[{0, 1, 0}, y] - 4*G[{0, 1, 1}, y] - 4*G[{1, -1, 0}, y] + 
        18*G[{1, 0, 0}, y] - 8*G[{1, 0, 1}, y] - 12*G[{1, 1, 0}, y]) + 
      G[{-1}, x]*(-8*G[{-1, -1, 0}, y] + 8*G[{-1, 0, 0}, y] - 
        8*G[{-1, 0, 1}, y] + 4*G[{0, -1, 0}, y] + 8*G[{0, 0, 0}, y] - 
        8*G[{0, 1, 0}, y] - 12*G[{1, 0, 0}, y] + 8*G[{1, 0, 1}, y] + 
        16*G[{1, 1, 0}, y]) + G[{1}, y]*(4*G[{-y^(-1), 0, -1}, x] - 
        4*G[{-y, 0, -1}, x]) + G[{0}, y]*(-4*G[{-1, 0, -1}, x] + 
        4*G[{-1, -y^(-1), -1}, x] + 4*G[{-1, -y, -1}, x] - 
        2*G[{-y^(-1), -y^(-1), -1}, x] - 2*G[{-y^(-1), -y, -1}, x] + 
        4*G[{-y, 0, -1}, x] - 2*G[{-y, -y^(-1), -1}, x] - 
        2*G[{-y, -y, -1}, x]) + 92*G[{-1, -1, -1, 0}, y] - 
      56*G[{-1, -1, 0, 0}, y] - 8*G[{-1, -1, 0, 1}, y] + 
      28*G[{-1, -1, 1, 0}, y] - 60*G[{-1, 0, -1, 0}, y] + 
      24*G[{-1, 0, 0, 0}, y] + 12*G[{-1, 0, 0, 1}, y] - 
      12*G[{-1, 0, 1, 0}, y] - 16*G[{-1, 0, 1, 1}, y] + 
      28*G[{-1, 1, -1, 0}, y] - 20*G[{-1, 1, 0, 0}, y] + 
      12*G[{-1, 1, 1, 0}, y] + 4*G[{-1, -y^(-1), 0, -1}, x] - 
      4*G[{-1, -y, 0, -1}, x] - 60*G[{0, -1, -1, 0}, y] + 
      38*G[{0, -1, 0, 0}, y] + 4*G[{0, -1, 0, 1}, y] - 
      20*G[{0, -1, 1, 0}, y] + 30*G[{0, 0, -1, 0}, y] + 
      8*G[{0, 0, 0, 0}, y] - 8*G[{0, 0, 0, 1}, y] - 6*G[{0, 0, 1, 0}, y] - 
      4*G[{0, 0, 1, 1}, y] - 20*G[{0, 1, -1, 0}, y] + 8*G[{0, 1, 0, 0}, y] - 
      12*G[{0, 1, 0, 1}, y] - 20*G[{0, 1, 1, 0}, y] + 16*G[{0, 1, 1, 1}, y] + 
      28*G[{1, -1, -1, 0}, y] - 20*G[{1, -1, 0, 0}, y] + 
      12*G[{1, -1, 1, 0}, y] - 20*G[{1, 0, -1, 0}, y] + 
      14*G[{1, 0, 0, 0}, y] - 8*G[{1, 0, 0, 1}, y] - 16*G[{1, 0, 1, 0}, y] + 
      8*G[{1, 0, 1, 1}, y] + 12*G[{1, 1, -1, 0}, y] - 16*G[{1, 1, 0, 0}, y] + 
      8*G[{1, 1, 0, 1}, y] + 12*G[{1, 1, 1, 0}, y] + 
      4*G[{-y^(-1), 0, -1, -1}, x] + 2*G[{-y^(-1), 0, 0, -1}, x] - 
      2*G[{-y^(-1), -y^(-1), 0, -1}, x] + 2*G[{-y^(-1), -y, 0, -1}, x] - 
      4*G[{-y, 0, -1, -1}, x] - 2*G[{-y, 0, 0, -1}, x] - 
      2*G[{-y, -y^(-1), 0, -1}, x] + 2*G[{-y, -y, 0, -1}, x] + 
      (10*G[{-1}, x] - 17*G[{-1}, y] - 7*G[{1}, y] - 6*G[{-y^(-1)}, x])*
       Zeta[3]), MI[42] -> e^5*Help[Fam2, 42] + 
    e^3*(Pi^2*(G[{-1}, x]/3 + G[{0}, y] - (2*G[{-y^(-1)}, x])/3) + 
      4*G[{-1}, x]*G[{0, 0}, y] - 2*G[{-y}, x]*G[{1, 0}, y] + 
      G[{-y^(-1)}, x]*(-2*G[{0, 0}, y] + 2*G[{1, 0}, y]) + 
      G[{0}, y]*(-2*G[{-y^(-1), -1}, x] + 2*G[{-y, -1}, x]) + 
      2*G[{-1, 0, -1}, x] + 6*G[{0, 0, 0}, y] - 6*G[{0, 1, 0}, y] - 
      6*G[{1, 0, 0}, y] - 2*G[{-y^(-1), 0, -1}, x] - 2*G[{-y, 0, -1}, x] + 
      2*Zeta[3]) + e^4*((-11*Pi^4)/36 - 16*G[{-1, -1}, x]*G[{0, 0}, y] + 
      G[{-1, -y^(-1)}, x]*(4*G[{0, 0}, y] - 4*G[{1, 0}, y]) + 
      G[{-1, 0}, y]*(12*G[{-y^(-1), -1}, x] - 12*G[{-y, -1}, x]) - 
      4*G[{0, 1}, y]*G[{-y, -1}, x] + G[{0, 0}, y]*(-4*G[{-y^(-1), -1}, x] - 
        2*G[{-y^(-1), -y^(-1)}, x] + 4*G[{-y, -1}, x] + 
        6*G[{-y, -y^(-1)}, x] + 24*G[{(-1 + y - y^2)/y, -1}, x] - 
        12*G[{(-1 + y - y^2)/y, -y^(-1)}, x]) + 
      Pi^2*(-4*G[{-1}, x]*G[{0}, y] + (2*G[{-1}, y] + G[{1}, y]/3)*
         G[{-y^(-1)}, x] - 2*G[{-1}, y]*G[{-y}, x] + (G[{1}, y]*G[{-y}, x])/
         3 + G[{0}, y]*(-G[{-y^(-1)}, x]/3 + 6*G[{(-1 + y - y^2)/y}, x]) - 
        (2*G[{-1, -1}, x])/3 + (2*G[{-1, 0}, y])/3 + (4*G[{-1, -y^(-1)}, x])/
         3 - 6*G[{0, -1}, y] - 5*G[{0, 0}, y] - G[{0, 1}, y] - 
        3*G[{1, 0}, y] + 6*G[{(-1)^(1/3), 0}, y] + 6*G[{-(-1)^(2/3), 0}, y] + 
        (5*G[{-y^(-1), -1}, x])/3 - (2*G[{-y^(-1), -y^(-1)}, x])/3 - 
        (7*G[{-y, -1}, x])/3 + 2*G[{-y, -y^(-1)}, x] + 
        2*G[{(-1 + y - y^2)/y, -1}, x] - 4*G[{(-1 + y - y^2)/y, -y^(-1)}, 
          x]) + G[{1, 0}, y]*(4*G[{-1, -y}, x] - 4*G[{-y^(-1), -1}, x] + 
        2*G[{-y^(-1), -y^(-1)}, x] + 6*G[{-y^(-1), -y}, x] - 
        6*G[{-y, -y^(-1)}, x] - 2*G[{-y, -y}, x] + 
        12*G[{(-1 + y - y^2)/y, -y^(-1)}, x] - 
        12*G[{(-1 + y - y^2)/y, -y}, x]) + G[{(-1 + y - y^2)/y}, x]*
       (36*G[{0, 0, 0}, y] - 36*G[{0, 1, 0}, y] - 36*G[{1, 0, 0}, y]) + 
      G[{-1}, x]*(-24*G[{0, -1, 0}, y] - 8*G[{0, 0, 0}, y] + 
        12*G[{0, 1, 0}, y] + 28*G[{1, 0, 0}, y]) + 
      G[{-y^(-1)}, x]*(6*G[{-1, 0, 0}, y] - 12*G[{-1, 1, 0}, y] + 
        12*G[{0, -1, 0}, y] - 10*G[{0, 0, 0}, y] + 14*G[{0, 1, 0}, y] - 
        12*G[{1, -1, 0}, y] + 10*G[{1, 0, 0}, y] - 8*G[{1, 1, 0}, y]) + 
      G[{-y}, x]*(-6*G[{-1, 0, 0}, y] + 12*G[{-1, 1, 0}, y] - 
        2*G[{0, 1, 0}, y] + 12*G[{1, -1, 0}, y] - 10*G[{1, 0, 0}, y] + 
        4*G[{1, 0, 1}, y] + 12*G[{1, 1, 0}, y]) + 
      4*G[{1}, y]*G[{-y, 0, -1}, x] + G[{0}, y]*(4*G[{-1, -y^(-1), -1}, x] - 
        4*G[{-1, -y, -1}, x] + 8*G[{-y^(-1), -1, -1}, x] - 
        2*G[{-y^(-1), -y^(-1), -1}, x] - 6*G[{-y^(-1), -y, -1}, x] - 
        4*G[{-y, -1, -1}, x] - 4*G[{-y, 0, -1}, x] + 
        6*G[{-y, -y^(-1), -1}, x] + 2*G[{-y, -y, -1}, x] - 
        12*G[{(-1 + y - y^2)/y, -y^(-1), -1}, x] + 
        12*G[{(-1 + y - y^2)/y, -y, -1}, x]) - 4*G[{-1, -1, 0, -1}, x] - 
      8*G[{-1, 0, -1, -1}, x] + 6*G[{-1, 0, 0, -1}, x] - 
      12*G[{-1, 0, 0, 1}, y] - 8*G[{-1, 0, 1, 0}, y] + 
      8*G[{-1, 0, 1, 1}, y] + 4*G[{-1, -y^(-1), 0, -1}, x] + 
      4*G[{-1, -y, 0, -1}, x] - 18*G[{0, -1, 0, 0}, y] + 
      36*G[{0, -1, 1, 0}, y] - 36*G[{0, 0, -1, 0}, y] + 
      2*G[{0, 0, 0, 0}, y] + 16*G[{0, 0, 0, 1}, y] + 6*G[{0, 0, 1, 0}, y] - 
      12*G[{0, 0, 1, 1}, y] + 36*G[{0, 1, -1, 0}, y] + 2*G[{0, 1, 0, 0}, y] + 
      4*G[{0, 1, 0, 1}, y] + 28*G[{0, 1, 1, 0}, y] + 36*G[{1, 0, -1, 0}, y] - 
      46*G[{1, 0, 0, 0}, y] - 4*G[{1, 0, 0, 1}, y] + 28*G[{1, 0, 1, 0}, y] + 
      4*G[{1, 0, 1, 1}, y] + 12*G[{1, 1, 0, 0}, y] - 4*G[{1, 1, 0, 1}, y] - 
      4*G[{1, 1, 1, 0}, y] + 36*G[{(-1)^(1/3), 0, 0, 0}, y] - 
      36*G[{(-1)^(1/3), 0, 1, 0}, y] - 36*G[{(-1)^(1/3), 1, 0, 0}, y] + 
      36*G[{-(-1)^(2/3), 0, 0, 0}, y] - 36*G[{-(-1)^(2/3), 0, 1, 0}, y] - 
      36*G[{-(-1)^(2/3), 1, 0, 0}, y] + 8*G[{-y^(-1), 0, -1, -1}, x] - 
      6*G[{-y^(-1), 0, 0, -1}, x] - 2*G[{-y^(-1), -y^(-1), 0, -1}, x] + 
      6*G[{-y^(-1), -y, 0, -1}, x] - 4*G[{-y, -1, 0, -1}, x] + 
      4*G[{-y, 0, -1, -1}, x] + 2*G[{-y, 0, 0, -1}, x] + 
      6*G[{-y, -y^(-1), 0, -1}, x] - 2*G[{-y, -y, 0, -1}, x] + 
      12*G[{(-1 + y - y^2)/y, -1, 0, -1}, x] - 
      12*G[{(-1 + y - y^2)/y, -y^(-1), 0, -1}, x] - 
      12*G[{(-1 + y - y^2)/y, -y, 0, -1}, x] + 
      (-10*G[{-1}, x] - 4*G[{-1}, y] + 4*G[{0}, y] + 6*G[{1}, y] + 
        12*G[{(-1)^(1/3)}, y] + 12*G[{-(-1)^(2/3)}, y] - 10*G[{-y^(-1)}, x] + 
        12*G[{(-1 + y - y^2)/y}, x])*Zeta[3])}

